Tiny Sc allows the chains to rattle: Impact of Lu and Y doping on the charge density wave in ScV$_6$Sn$_6$

The kagome metals display an intriguing variety of electronic and magnetic phases arising from the connectivity of atoms on a kagome lattice. A growing number of these materials with vanadium kagome nets host charge density waves (CDWs) at low temperatures including ScV$_6$Sn$_6$, CsV$_3$Sb$_5$, and V$_3$Sb$_2$. Curiously, only the Sc version of the $R$V$_6$Sn$_6$ HfFe$_6$Ge$_6$-type materials hosts a CDW ($R = $Gd-Lu, Y, Sc). In this study we investigate the role of rare earth size in CDW formation in the $R$V$_6$Sn$_6$ compounds. Magnetization measurements on our single crystals of (Sc,Lu)V$_6$Sn$_6$ and (Sc,Y)V$_6$Sn$_6$ establish that the CDW is suppressed by substitution of Sc by larger Lu or Y. Single crystal x-ray diffraction reveals that compressible Sn-Sn bonds accommodate the larger rare earth atoms within loosely packed $R$-Sn-Sn chains without significantly expanding the lattice. We propose that Sc provides the extra room in these chains crucial to CDW formation in ScV$_6$Sn$_6$. Our rattling chain model explains why both physical pressure and substitution by larger rare earths hinder CDW formation despite opposite impacts on lattice size. We emphasize the cooperative effect of pressure and rare earth size by demonstrating that pressure further suppresses the CDW in a Lu-doped ScV$_6$Sn$_6$ crystal. Our model not only addresses why a CDW only forms in the $R$V$_6$Sn$_6$ materials with tiny Sc, it also advances to our understanding of why unusual CDWs form in the kagome metals.

==> anc/LuV6Sn6_20230509.cif <==
 
data_LuVSn_red1_abs 
  
_audit_creation_method            SHELXL-2013 
_chemical_name_systematic 
; 
 ? 
; 
_chemical_name_common             ? 
_chemical_melting_point           ? 
_chemical_formula_moiety          ? 
_chemical_formula_sum 
 'Lu Sn6 V6' 
_chemical_formula_weight          1192.75 
  
loop_ 
 _atom_type_symbol 
 _atom_type_description 
 _atom_type_scat_dispersion_real 
 _atom_type_scat_dispersion_imag 
 _atom_type_scat_source 
 'V'  'V'   0.3005   0.5294 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
 'Sn'  'Sn'  -0.6537   1.4246 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
 'Lu'  'Lu'  -0.4720   5.8584 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
  
_space_group_crystal_system       hexagonal 
_space_group_IT_number            191 
_space_group_name_H-M_alt         'P 6/m m m' 
_space_group_name_Hall            '-P 6 2' 
  
_shelx_space_group_comment 
; 
The symmetry employed for this shelxl refinement is uniquely defined 
by the following loop, which should always be used as a source of 
symmetry information in preference to the above space-group names. 
They are only intended as comments. 
; 
  
loop_ 
 _space_group_symop_operation_xyz 
 'x, y, z' 
 '-y, x-y, z' 
 '-x+y, -x, z' 
 '-x, -y, z' 
 'y, -x+y, z' 
 'x-y, x, z' 
 'y, x, -z' 
 'x-y, -y, -z' 
 '-x, -x+y, -z' 
 '-y, -x, -z' 
 '-x+y, y, -z' 
 'x, x-y, -z' 
 '-x, -y, -z' 
 'y, -x+y, -z' 
 'x-y, x, -z' 
 'x, y, -z' 
 '-y, x-y, -z' 
 '-x+y, -x, -z' 
 '-y, -x, z' 
 '-x+y, y, z' 
 'x, x-y, z' 
 'y, x, z' 
 'x-y, -y, z' 
 '-x, -x+y, z' 
  
_cell_length_a                    5.4995(3) 
_cell_length_b                    5.4995(3) 
_cell_length_c                    9.1642(8) 
_cell_angle_alpha                 90 
_cell_angle_beta                  90 
_cell_angle_gamma                 120 
_cell_volume                      240.03(4) 
_cell_formula_units_Z             1 
_cell_measurement_temperature     293(2) 
_cell_measurement_reflns_used     422
_cell_measurement_theta_min       4.2640
_cell_measurement_theta_max       32.3020
  
_exptl_crystal_description        Silver_color 
_exptl_crystal_colour             ? 
_exptl_crystal_density_meas       ? 
_exptl_crystal_density_method     ? 
_exptl_crystal_density_diffrn     8.251 
_exptl_crystal_F_000              509 
_exptl_transmission_factor_min    ? 
_exptl_transmission_factor_max    ? 
_exptl_crystal_size_max           ? 
_exptl_crystal_size_mid           ? 
_exptl_crystal_size_min           ? 
_exptl_absorpt_coefficient_mu     30.937 
_shelx_estimated_absorpt_T_min    ? 
_shelx_estimated_absorpt_T_max    ? 
_exptl_absorpt_correction_type    none 
_exptl_absorpt_correction_T_min   ? 
_exptl_absorpt_correction_T_max   ? 
_exptl_absorpt_process_details    ? 
  
_exptl_special_details 
; 
 ? 
; 
  
_diffrn_ambient_temperature       293(2) 
_diffrn_radiation_wavelength      0.71073 
_diffrn_radiation_type            MoK\a 
_diffrn_source                    ? 
_diffrn_measurement_device_type   'Bruker APEX-II CCD' 
_diffrn_measurement_method        '\f and \w scans' 
_diffrn_detector_area_resol_mean  ? 
_diffrn_reflns_number             2596 
_diffrn_reflns_av_unetI/netI      0.0250 
_diffrn_reflns_av_R_equivalents   0.0625 
_diffrn_reflns_limit_h_min        -8 
_diffrn_reflns_limit_h_max        7 
_diffrn_reflns_limit_k_min        -7 
_diffrn_reflns_limit_k_max        7 
_diffrn_reflns_limit_l_min        -13 
_diffrn_reflns_limit_l_max        13 
_diffrn_reflns_theta_min          2.222 
_diffrn_reflns_theta_max          33.475 
_diffrn_reflns_theta_full         25.242 
_diffrn_measured_fraction_theta_max   0.934 
_diffrn_measured_fraction_theta_full  1.000 
_diffrn_reflns_Laue_measured_fraction_max    0.934 
_diffrn_reflns_Laue_measured_fraction_full   1.000 
_diffrn_reflns_point_group_measured_fraction_max   0.934 
_diffrn_reflns_point_group_measured_fraction_full  1.000 
_reflns_number_total              225 
_reflns_number_gt                 220 
_reflns_threshold_expression      'I > 2\s(I)' 
_reflns_Friedel_coverage          0.000 
_reflns_Friedel_fraction_max      . 
_reflns_Friedel_fraction_full     . 
  
_reflns_special_details 
; 
 Reflections were merged by SHELXL according to the crystal 
 class for the calculation of statistics and refinement. 
  
 _reflns_Friedel_fraction is defined as the number of unique 
 Friedel pairs measured divided by the number that would be 
 possible theoretically, ignoring centric projections and 
 systematic absences. 
; 
  
_computing_data_collection        'Bruker APEX2' 
_computing_cell_refinement        'Bruker SAINT' 
_computing_data_reduction         'Bruker SAINT' 
_computing_structure_solution     'SHELXS-97 (Sheldrick 2008)' 
_computing_structure_refinement   'SHELXL-2013 (Sheldrick, 2013)' 
_computing_molecular_graphics     'Bruker SHELXTL' 
_computing_publication_material   'Bruker SHELXTL' 
  
_refine_special_details 
; 
 Refined as a 2-component inversion twin. 
; 
_refine_ls_structure_factor_coef  Fsqd 
_refine_ls_matrix_type            full 
_refine_ls_weighting_scheme       calc 
_refine_ls_weighting_details 
'w=1/[\s^2^(Fo^2^)+(0.0280P)^2^+0.0370P] where P=(Fo^2^+2Fc^2^)/3' 
_atom_sites_solution_primary      ? 
_atom_sites_solution_secondary    ? 
_atom_sites_solution_hydrogens    . 
_refine_ls_hydrogen_treatment     undef 
_refine_ls_extinction_method      SHELXL 
_refine_ls_extinction_coef        0.045(2) 
_refine_ls_extinction_expression 
 'Fc^*^=kFc[1+0.001xFc^2^\l^3^/sin(2\q)]^-1/4^' 
_refine_ls_number_reflns          225 
_refine_ls_number_parameters      16 
_refine_ls_number_restraints      0 
_refine_ls_R_factor_all           0.0246 
_refine_ls_R_factor_gt            0.0241 
_refine_ls_wR_factor_ref          0.0515 
_refine_ls_wR_factor_gt           0.0513 
_refine_ls_goodness_of_fit_ref    1.228 
_refine_ls_restrained_S_all       1.228 
_refine_ls_shift/su_max           0.000 
_refine_ls_shift/su_mean          0.000 
  
loop_ 
 _atom_site_label 
 _atom_site_type_symbol 
 _atom_site_fract_x 
 _atom_site_fract_y 
 _atom_site_fract_z 
 _atom_site_U_iso_or_equiv 
 _atom_site_adp_type 
 _atom_site_occupancy 
 _atom_site_site_symmetry_order 
 _atom_site_calc_flag 
 _atom_site_refinement_flags_posn 
 _atom_site_refinement_flags_adp 
 _atom_site_refinement_flags_occupancy 
 _atom_site_disorder_assembly 
 _atom_site_disorder_group 
Lu1 Lu 0.0000 0.0000 0.0000 0.0087(2) Uani 1 24 d S T P . . 
Sn1 Sn 0.0000 0.0000 0.33114(5) 0.0083(2) Uani 1 12 d S T P . . 
Sn2 Sn 0.3333 0.6667 0.5000 0.0069(2) Uani 1 12 d S T P . . 
Sn3 Sn 0.3333 0.6667 0.0000 0.0063(2) Uani 1 12 d S T P . . 
V1 V 0.5000 0.0000 0.24781(7) 0.0064(2) Uani 1 4 d S T P . . 
  
loop_ 
 _atom_site_aniso_label 
 _atom_site_aniso_U_11 
 _atom_site_aniso_U_22 
 _atom_site_aniso_U_33 
 _atom_site_aniso_U_23 
 _atom_site_aniso_U_13 
 _atom_site_aniso_U_12 
Lu1 0.0071(2) 0.0071(2) 0.0117(3) 0.000 0.000 0.00356(11) 
Sn1 0.0069(2) 0.0069(2) 0.0111(3) 0.000 0.000 0.00343(12) 
Sn2 0.0082(2) 0.0082(2) 0.0042(3) 0.000 0.000 0.00412(12) 
Sn3 0.0072(2) 0.0072(2) 0.0046(3) 0.000 0.000 0.00358(12) 
V1 0.0073(3) 0.0072(4) 0.0048(4) 0.000 0.000 0.0036(2) 
  
_geom_special_details 
; 
 All esds (except the esd in the dihedral angle between two l.s. planes) 
 are estimated using the full covariance matrix.  The cell esds are taken 
 into account individually in the estimation of esds in distances, angles 
 and torsion angles; correlations between esds in cell parameters are only 
 used when they are defined by crystal symmetry.  An approximate (isotropic) 
 treatment of cell esds is used for estimating esds involving l.s. planes. 
; 
  
loop_ 
 _geom_bond_atom_site_label_1 
 _geom_bond_atom_site_label_2 
 _geom_bond_distance 
 _geom_bond_site_symmetry_2 
 _geom_bond_publ_flag 
Lu1 Sn1 3.0347(5) . ? 
Lu1 Sn1 3.0347(5) 13 ? 
Lu1 Sn3 3.17511(19) 13_665 ? 
Lu1 Sn3 3.17511(19) 13 ? 
Lu1 Sn3 3.17511(19) 1_445 ? 
Lu1 Sn3 3.17513(19) . ? 
Lu1 Sn3 3.17515(19) 1_545 ? 
Lu1 Sn3 3.17515(19) 13_565 ? 
Sn1 V1 2.8538(3) 3 ? 
Sn1 V1 2.8538(3) 3_665 ? 
Sn1 V1 2.8538(3) . ? 
Sn1 V1 2.8538(3) 2_545 ? 
Sn1 V1 2.8538(3) 1_455 ? 
Sn1 V1 2.8538(3) 2 ? 
Sn1 Sn1 3.0949(10) 13_556 ? 
Sn2 V1 2.8039(5) 2 ? 
Sn2 V1 2.8039(5) 13_666 ? 
Sn2 V1 2.8039(5) 14_566 ? 
Sn2 V1 2.8039(5) 1_565 ? 
Sn2 V1 2.8039(5) 15_556 ? 
Sn2 V1 2.8039(5) 3_665 ? 
Sn2 Sn2 3.17510(18) 13_666 ? 
Sn2 Sn2 3.17514(19) 13_676 ? 
Sn2 Sn2 3.17514(18) 13_566 ? 
Sn3 V1 2.7709(5) 14_565 ? 
Sn3 V1 2.7709(5) 1_565 ? 
Sn3 V1 2.7709(5) 2 ? 
Sn3 V1 2.7709(5) 13_665 ? 
Sn3 V1 2.7709(5) 15 ? 
Sn3 V1 2.7709(5) 3_665 ? 
Sn3 Sn3 3.17510(19) 13_665 ? 
Sn3 Lu1 3.17513(19) 1_565 ? 
Sn3 Lu1 3.17513(19) 1_665 ? 
Sn3 Sn3 3.17514(19) 13_675 ? 
Sn3 Sn3 3.17514(19) 13_565 ? 
V1 V1 2.74974(16) 2_655 ? 
V1 V1 2.74974(16) 2_545 ? 
V1 V1 2.74974(16) 3_665 ? 
V1 V1 2.74974(16) 3_655 ? 
V1 Sn3 2.7709(5) 1_545 ? 
V1 Sn3 2.7709(5) 13_665 ? 
V1 Sn2 2.8039(5) 13_666 ? 
V1 Sn2 2.8039(5) 1_545 ? 
V1 Sn1 2.8538(3) 1_655 ? 
  
loop_ 
 _geom_angle_atom_site_label_1 
 _geom_angle_atom_site_label_2 
 _geom_angle_atom_site_label_3 
 _geom_angle 
 _geom_angle_site_symmetry_1 
 _geom_angle_site_symmetry_3 
 _geom_angle_publ_flag 
Sn1 Lu1 Sn1 180.0 . 13 ? 
Sn1 Lu1 Sn3 90.0 . 13_665 ? 
Sn1 Lu1 Sn3 90.0 13 13_665 ? 
Sn1 Lu1 Sn3 90.0 . 13 ? 
Sn1 Lu1 Sn3 90.0 13 13 ? 
Sn3 Lu1 Sn3 120.0 13_665 13 ? 
Sn1 Lu1 Sn3 90.0 . 1_445 ? 
Sn1 Lu1 Sn3 90.0 13 1_445 ? 
Sn3 Lu1 Sn3 180.0 13_665 1_445 ? 
Sn3 Lu1 Sn3 60.0 13 1_445 ? 
Sn1 Lu1 Sn3 90.0 . . ? 
Sn1 Lu1 Sn3 90.0 13 . ? 
Sn3 Lu1 Sn3 60.0 13_665 . ? 
Sn3 Lu1 Sn3 180.0 13 . ? 
Sn3 Lu1 Sn3 120.0 1_445 . ? 
Sn1 Lu1 Sn3 90.0 . 1_545 ? 
Sn1 Lu1 Sn3 90.0 13 1_545 ? 
Sn3 Lu1 Sn3 60.0 13_665 1_545 ? 
Sn3 Lu1 Sn3 60.0 13 1_545 ? 
Sn3 Lu1 Sn3 120.0 1_445 1_545 ? 
Sn3 Lu1 Sn3 120.0 . 1_545 ? 
Sn1 Lu1 Sn3 90.0 . 13_565 ? 
Sn1 Lu1 Sn3 90.0 13 13_565 ? 
Sn3 Lu1 Sn3 120.0 13_665 13_565 ? 
Sn3 Lu1 Sn3 120.0 13 13_565 ? 
Sn3 Lu1 Sn3 60.0 1_445 13_565 ? 
Sn3 Lu1 Sn3 60.0 . 13_565 ? 
Sn3 Lu1 Sn3 180.0 1_545 13_565 ? 
V1 Sn1 V1 148.96(3) 3 3_665 ? 
V1 Sn1 V1 113.115(12) 3 . ? 
V1 Sn1 V1 57.601(5) 3_665 . ? 
V1 Sn1 V1 57.601(4) 3 2_545 ? 
V1 Sn1 V1 113.115(12) 3_665 2_545 ? 
V1 Sn1 V1 57.601(5) . 2_545 ? 
V1 Sn1 V1 57.601(4) 3 1_455 ? 
V1 Sn1 V1 113.115(12) 3_665 1_455 ? 
V1 Sn1 V1 148.96(3) . 1_455 ? 
V1 Sn1 V1 113.115(12) 2_545 1_455 ? 
V1 Sn1 V1 113.115(12) 3 2 ? 
V1 Sn1 V1 57.601(4) 3_665 2 ? 
V1 Sn1 V1 113.115(12) . 2 ? 
V1 Sn1 V1 148.96(3) 2_545 2 ? 
V1 Sn1 V1 57.601(5) 1_455 2 ? 
V1 Sn1 Lu1 74.478(14) 3 . ? 
V1 Sn1 Lu1 74.478(14) 3_665 . ? 
V1 Sn1 Lu1 74.479(14) . . ? 
V1 Sn1 Lu1 74.478(14) 2_545 . ? 
V1 Sn1 Lu1 74.478(14) 1_455 . ? 
V1 Sn1 Lu1 74.478(14) 2 . ? 
V1 Sn1 Sn1 105.522(14) 3 13_556 ? 
V1 Sn1 Sn1 105.522(14) 3_665 13_556 ? 
V1 Sn1 Sn1 105.521(14) . 13_556 ? 
V1 Sn1 Sn1 105.522(14) 2_545 13_556 ? 
V1 Sn1 Sn1 105.522(14) 1_455 13_556 ? 
V1 Sn1 Sn1 105.522(14) 2 13_556 ? 
Lu1 Sn1 Sn1 180.0 . 13_556 ? 
V1 Sn2 V1 147.109(7) 2 13_666 ? 
V1 Sn2 V1 111.028(16) 2 14_566 ? 
V1 Sn2 V1 58.727(13) 13_666 14_566 ? 
V1 Sn2 V1 58.727(13) 2 1_565 ? 
V1 Sn2 V1 111.028(16) 13_666 1_565 ? 
V1 Sn2 V1 147.109(7) 14_566 1_565 ? 
V1 Sn2 V1 147.109(6) 2 15_556 ? 
V1 Sn2 V1 58.727(13) 13_666 15_556 ? 
V1 Sn2 V1 58.727(13) 14_566 15_556 ? 
V1 Sn2 V1 147.109(7) 1_565 15_556 ? 
V1 Sn2 V1 58.727(13) 2 3_665 ? 
V1 Sn2 V1 147.109(7) 13_666 3_665 ? 
V1 Sn2 V1 147.109(7) 14_566 3_665 ? 
V1 Sn2 V1 58.727(13) 1_565 3_665 ? 
V1 Sn2 V1 111.028(15) 15_556 3_665 ? 
V1 Sn2 Sn2 106.445(3) 2 13_666 ? 
V1 Sn2 Sn2 106.445(3) 13_666 13_666 ? 
V1 Sn2 Sn2 106.445(3) 14_566 13_666 ? 
V1 Sn2 Sn2 106.445(3) 1_565 13_666 ? 
V1 Sn2 Sn2 55.514(8) 15_556 13_666 ? 
V1 Sn2 Sn2 55.514(8) 3_665 13_666 ? 
V1 Sn2 Sn2 106.445(4) 2 13_676 ? 
V1 Sn2 Sn2 55.514(8) 13_666 13_676 ? 
V1 Sn2 Sn2 106.445(3) 14_566 13_676 ? 
V1 Sn2 Sn2 55.514(8) 1_565 13_676 ? 
V1 Sn2 Sn2 106.446(3) 15_556 13_676 ? 
V1 Sn2 Sn2 106.446(3) 3_665 13_676 ? 
Sn2 Sn2 Sn2 120.0 13_666 13_676 ? 
V1 Sn2 Sn2 55.514(8) 2 13_566 ? 
V1 Sn2 Sn2 106.445(4) 13_666 13_566 ? 
V1 Sn2 Sn2 55.514(8) 14_566 13_566 ? 
V1 Sn2 Sn2 106.445(3) 1_565 13_566 ? 
V1 Sn2 Sn2 106.446(3) 15_556 13_566 ? 
V1 Sn2 Sn2 106.446(3) 3_665 13_566 ? 
Sn2 Sn2 Sn2 120.0 13_666 13_566 ? 
Sn2 Sn2 Sn2 120.0 13_676 13_566 ? 
V1 Sn3 V1 146.706(7) 14_565 1_565 ? 
V1 Sn3 V1 110.088(16) 14_565 2 ? 
V1 Sn3 V1 59.496(13) 1_565 2 ? 
V1 Sn3 V1 59.496(13) 14_565 13_665 ? 
V1 Sn3 V1 110.088(16) 1_565 13_665 ? 
V1 Sn3 V1 146.706(7) 2 13_665 ? 
V1 Sn3 V1 59.496(13) 14_565 15 ? 
V1 Sn3 V1 146.706(7) 1_565 15 ? 
V1 Sn3 V1 146.706(7) 2 15 ? 
V1 Sn3 V1 59.496(13) 13_665 15 ? 
V1 Sn3 V1 146.706(7) 14_565 3_665 ? 
V1 Sn3 V1 59.496(13) 1_565 3_665 ? 
V1 Sn3 V1 59.496(13) 2 3_665 ? 
V1 Sn3 V1 146.706(7) 13_665 3_665 ? 
V1 Sn3 V1 110.088(16) 15 3_665 ? 
V1 Sn3 Sn3 106.647(3) 14_565 13_665 ? 
V1 Sn3 Sn3 106.647(3) 1_565 13_665 ? 
V1 Sn3 Sn3 106.647(3) 2 13_665 ? 
V1 Sn3 Sn3 106.647(3) 13_665 13_665 ? 
V1 Sn3 Sn3 55.044(8) 15 13_665 ? 
V1 Sn3 Sn3 55.044(8) 3_665 13_665 ? 
V1 Sn3 Lu1 73.353(3) 14_565 1_565 ? 
V1 Sn3 Lu1 73.353(3) 1_565 1_565 ? 
V1 Sn3 Lu1 73.353(3) 2 1_565 ? 
V1 Sn3 Lu1 73.353(3) 13_665 1_565 ? 
V1 Sn3 Lu1 124.956(8) 15 1_565 ? 
V1 Sn3 Lu1 124.956(8) 3_665 1_565 ? 
Sn3 Sn3 Lu1 180.0 13_665 1_565 ? 
V1 Sn3 Lu1 73.353(4) 14_565 . ? 
V1 Sn3 Lu1 124.956(8) 1_565 . ? 
V1 Sn3 Lu1 73.353(3) 2 . ? 
V1 Sn3 Lu1 124.956(8) 13_665 . ? 
V1 Sn3 Lu1 73.353(3) 15 . ? 
V1 Sn3 Lu1 73.353(3) 3_665 . ? 
Sn3 Sn3 Lu1 60.0 13_665 . ? 
Lu1 Sn3 Lu1 120.0 1_565 . ? 
V1 Sn3 Lu1 124.956(8) 14_565 1_665 ? 
V1 Sn3 Lu1 73.353(4) 1_565 1_665 ? 
V1 Sn3 Lu1 124.956(8) 2 1_665 ? 
V1 Sn3 Lu1 73.353(3) 13_665 1_665 ? 
V1 Sn3 Lu1 73.353(3) 15 1_665 ? 
V1 Sn3 Lu1 73.353(3) 3_665 1_665 ? 
Sn3 Sn3 Lu1 60.0 13_665 1_665 ? 
Lu1 Sn3 Lu1 120.0 1_565 1_665 ? 
Lu1 Sn3 Lu1 120.0 . 1_665 ? 
V1 Sn3 Sn3 106.647(3) 14_565 13_675 ? 
V1 Sn3 Sn3 55.044(8) 1_565 13_675 ? 
V1 Sn3 Sn3 106.647(4) 2 13_675 ? 
V1 Sn3 Sn3 55.044(8) 13_665 13_675 ? 
V1 Sn3 Sn3 106.647(3) 15 13_675 ? 
V1 Sn3 Sn3 106.647(3) 3_665 13_675 ? 
Sn3 Sn3 Sn3 120.0 13_665 13_675 ? 
Lu1 Sn3 Sn3 60.0 1_565 13_675 ? 
Lu1 Sn3 Sn3 180.0 . 13_675 ? 
Lu1 Sn3 Sn3 60.0 1_665 13_675 ? 
V1 Sn3 Sn3 55.044(8) 14_565 13_565 ? 
V1 Sn3 Sn3 106.647(3) 1_565 13_565 ? 
V1 Sn3 Sn3 55.044(8) 2 13_565 ? 
V1 Sn3 Sn3 106.647(4) 13_665 13_565 ? 
V1 Sn3 Sn3 106.647(3) 15 13_565 ? 
V1 Sn3 Sn3 106.647(3) 3_665 13_565 ? 
Sn3 Sn3 Sn3 120.0 13_665 13_565 ? 
Lu1 Sn3 Sn3 60.0 1_565 13_565 ? 
Lu1 Sn3 Sn3 60.0 . 13_565 ? 
Lu1 Sn3 Sn3 180.0 1_665 13_565 ? 
Sn3 Sn3 Sn3 120.0 13_675 13_565 ? 
V1 V1 V1 180.0 2_655 2_545 ? 
V1 V1 V1 60.0 2_655 3_665 ? 
V1 V1 V1 120.0 2_545 3_665 ? 
V1 V1 V1 120.0 2_655 3_655 ? 
V1 V1 V1 60.0 2_545 3_655 ? 
V1 V1 V1 180.0 3_665 3_655 ? 
V1 V1 Sn3 119.748(6) 2_655 1_545 ? 
V1 V1 Sn3 60.252(7) 2_545 1_545 ? 
V1 V1 Sn3 119.748(6) 3_665 1_545 ? 
V1 V1 Sn3 60.251(7) 3_655 1_545 ? 
V1 V1 Sn3 60.252(6) 2_655 13_665 ? 
V1 V1 Sn3 119.748(6) 2_545 13_665 ? 
V1 V1 Sn3 60.252(7) 3_665 13_665 ? 
V1 V1 Sn3 119.748(6) 3_655 13_665 ? 
Sn3 V1 Sn3 69.912(16) 1_545 13_665 ? 
V1 V1 Sn2 60.637(6) 2_655 13_666 ? 
V1 V1 Sn2 119.364(6) 2_545 13_666 ? 
V1 V1 Sn2 60.636(6) 3_665 13_666 ? 
V1 V1 Sn2 119.364(6) 3_655 13_666 ? 
Sn3 V1 Sn2 179.530(15) 1_545 13_666 ? 
Sn3 V1 Sn2 110.558(6) 13_665 13_666 ? 
V1 V1 Sn2 119.364(6) 2_655 1_545 ? 
V1 V1 Sn2 60.637(6) 2_545 1_545 ? 
V1 V1 Sn2 119.364(6) 3_665 1_545 ? 
V1 V1 Sn2 60.636(7) 3_655 1_545 ? 
Sn3 V1 Sn2 110.558(6) 1_545 1_545 ? 
Sn3 V1 Sn2 179.530(15) 13_665 1_545 ? 
Sn2 V1 Sn2 68.973(15) 13_666 1_545 ? 
V1 V1 Sn1 118.801(2) 2_655 . ? 
V1 V1 Sn1 61.199(2) 2_545 . ? 
V1 V1 Sn1 61.199(2) 3_665 . ? 
V1 V1 Sn1 118.801(2) 3_655 . ? 
Sn3 V1 Sn1 102.670(11) 1_545 . ? 
Sn3 V1 Sn1 102.669(11) 13_665 . ? 
Sn2 V1 Sn1 77.257(13) 13_666 . ? 
Sn2 V1 Sn1 77.258(13) 1_545 . ? 
V1 V1 Sn1 61.199(2) 2_655 1_655 ? 
V1 V1 Sn1 118.801(2) 2_545 1_655 ? 
V1 V1 Sn1 118.801(2) 3_665 1_655 ? 
V1 V1 Sn1 61.199(2) 3_655 1_655 ? 
Sn3 V1 Sn1 102.669(11) 1_545 1_655 ? 
Sn3 V1 Sn1 102.670(11) 13_665 1_655 ? 
Sn2 V1 Sn1 77.258(13) 13_666 1_655 ? 
Sn2 V1 Sn1 77.257(13) 1_545 1_655 ? 
Sn1 V1 Sn1 148.96(3) . 1_655 ? 
  
_refine_diff_density_max    2.671 
_refine_diff_density_min   -3.920 
_refine_diff_density_rms    0.604 
  
_shelxl_version_number 2013-4 
  
_shelx_res_file 
; 
TITL LuVSn_red1_abs in P6/mmm 
CELL 0.71073   5.49948   5.49948   9.16423  90.0000  90.0000 120.0000 
ZERR    1.00   0.00033   0.00033   0.00079   0.0000   0.0000   0.0000 
LATT  1 
SYMM -Y, X-Y, Z 
SYMM -X+Y, -X, Z 
SYMM -X, -Y, Z 
SYMM Y, -X+Y, Z 
SYMM X-Y, X, Z 
SYMM Y, X, -Z 
SYMM X-Y, -Y, -Z 
SYMM -X, -X+Y, -Z 
SYMM -Y, -X, -Z 
SYMM -X+Y, Y, -Z 
SYMM X, X-Y, -Z 
SFAC V SN LU 
UNIT 6 6 1 
  
L.S. 10 
acta 
twin 1 1 0  -1 0 0  0 0 -1 
  
WGHT    0.028000    0.037000 
EXTI    0.044835 
BASF   0.74035 
FVAR       0.20458 
LU1   3    0.000000    0.000000    0.000000    10.04166    0.00712    0.00712 = 
         0.01172    0.00000    0.00000    0.00356 
SN1   2    0.000000    0.000000    0.331144    10.08333    0.00686    0.00686 = 
         0.01106    0.00000    0.00000    0.00343 
SN2   2    0.333333    0.666667    0.500000    10.08333    0.00823    0.00823 = 
         0.00418    0.00000    0.00000    0.00412 
SN3   2    0.333333    0.666667    0.000000    10.08333    0.00715    0.00715 = 
         0.00456    0.00000    0.00000    0.00358 
V1    1    0.500000    0.000000    0.247811    10.25000    0.00725    0.00716 = 
         0.00476    0.00000    0.00000    0.00358 
HKLF 4 
  
REM  LuVSn_red1_abs in P6/mmm 
REM R1 =  0.0241 for     220 Fo > 4sig(Fo)  and  0.0246 for all     225 data 
REM     16 parameters refined using      0 restraints 
  
END 
  
WGHT      0.0281      0.0000 
  
REM Highest difference peak  2.671,  deepest hole -3.920,  1-sigma level  0.604 
Q1    1   0.0000  0.0000  0.2536  10.08333  0.05    2.67 
Q2    1  -0.0695  0.0695  0.0000  10.25000  0.05    2.07 
Q3    1   0.0000  0.0000  0.5000  10.04167  0.05    1.77 
Q4    1   0.1611  0.5805  0.5000  10.25000  0.05    1.75 
Q5    1   0.7245  0.0000  0.2509  10.50000  0.05    1.59 
Q6    1   0.1597  0.5798  0.0000  10.25000  0.05    1.45 
Q7    1   0.2811  0.2811  0.0000  10.25000  0.05    1.32 
Q8    1   0.2642  0.2642  0.5000  10.25000  0.05    1.23 
Q9    1  -0.1631  0.0000  0.5000  10.25000  0.05    1.23 
Q10   1   0.2444  0.7556  0.6296  10.50000  0.05    1.06 
Q11   1   0.5752  0.1503  0.2442  10.50000  0.05    1.03 
Q12   1   0.2476  0.7524 -0.1211  10.50000  0.05    1.02 
Q13   1   0.1618  0.0809  0.3161  10.50000  0.05    1.00 
Q14   1   0.3835  0.0000  0.0905  10.50000  0.05    0.95 
Q15   1   0.3642  0.0000  0.3342  10.50000  0.05    0.93 
Q16   1   0.3413  0.0000  0.1838  10.50000  0.05    0.81 
Q17   1   0.3940  0.0000  0.3951  10.50000  0.05    0.64 
Q18   1   0.3447  0.8675  0.5709  11.00000  0.05    0.57 
Q19   1   0.3333  0.6667 -0.0931  10.16667  0.05    0.47 
Q20   1   0.4696  0.1515  0.1669  11.00000  0.05    0.41 
; 
_shelx_res_checksum   75442 
  
_shelx_hkl_file 
; 
   0   0  -1   23.19    0.96 
   0   0   1   22.21    0.93 
   0   0  -1   23.57    0.97 
   0   0   1   23.75    0.98 
   0   0   2  194.64    5.79 
   0   0  -2  196.18    5.72 
   0   0   2  192.80    5.67 
   0   0  -2  196.19    5.70 
   0   0  -3  564.41   15.37 
   0   0   3  564.40   15.58 
   0   0  -3  580.49   15.49 
   0   0   4 1567.68   41.98 
   0   0  -4 1631.76   41.82 
   0   0  -4 1656.62   41.65 
   0   0   5   15.29    1.59 
   0   0  -5   15.22    1.53 
   0   0  -5   14.38    1.39 
   0   0  -6  743.78   21.32 
   0   0   6  708.56   20.86 
   0   0   6  753.23   21.62 
   0   0   7    8.38    1.32 
   0   0  -7    5.98    1.20 
   0   0   8  940.67   28.00 
   0   0  -8  996.62   28.82 
   0   0   8 1004.80   29.35 
   0   0   9  268.20   10.54 
   0   0   9  266.51   11.51 
   0   0  -9  254.05   10.91 
   0   0  10  119.11    6.55 
   0   0 -10  108.48    6.83 
   0   0  10  113.09    7.20 
   0   0  11    0.67    0.77 
   0   0  11    0.48    0.61 
   0   0 -11    0.15    0.56 
   0   0  12 1003.73   33.74 
   0   0  12 1005.38   31.04 
   0   0 -12 1026.42   33.37 
   0   0  13   11.85    2.81 
   0   0 -13   13.73    2.92 
   0  -1  13    4.18    1.51 
   0  -1  12    0.21    0.82 
   0  -1  12    1.84    1.06 
   0  -1  11    2.25    1.05 
   0  -1  11    2.34    1.28 
   0  -1  10    6.17    1.71 
   0  -1  10    5.01    1.45 
   0  -1   9  204.65   10.03 
   0  -1   8  159.47    8.00 
   0  -1   7   19.24    2.30 
   0  -1   6  180.13    7.46 
   0  -1   5    5.83    1.02 
   0   1  -5    6.09    0.91 
   0  -1   4  242.05    7.85 
   0   1  -4  221.81    7.33 
   0  -1   3  580.46   15.64 
   0   1  -3  555.40   15.31 
   0  -1   2   34.34    1.66 
   0  -1   2   34.05    1.57 
   0  -1   1   18.61    0.83 
   0   1  -1   15.69    0.79 
   0  -1   1   17.81    0.82 
   0  -1   1   23.27    1.74 
   0   1  -1   21.39    1.66 
   0  -1   0   34.92    2.75 
   0  -1  -1   18.70    0.88 
   0  -1  -1   18.31    1.25 
   0  -1  -1   18.67    0.79 
   0   1   2   33.17    1.69 
   0  -1  -2   31.87    1.58 
   0  -1  -2   37.61    1.55 
   0  -1  -2   32.36    1.50 
   0   1   3  565.87   15.07 
   0  -1  -3  556.41   15.06 
   0  -1  -3  554.66   15.18 
   0  -1  -3  553.42   14.62 
   0  -1  -4  230.97    7.39 
   0  -1  -4  215.32    7.24 
   0   1   4  231.25    7.09 
   0  -1  -5    6.48    0.98 
   0  -1  -5    6.57    0.98 
   0   1   5    7.11    0.92 
   0  -1  -6  173.13    6.95 
   0   1   6  179.08    6.56 
   0   1   7   18.82    1.84 
   0  -1  -7   17.21    1.95 
   0   1   8  157.26    6.54 
   0  -1  -8  143.00    7.02 
   0  -1  -9  194.92    9.01 
   0   1   9  201.48    8.12 
   0   1   9  192.13    9.17 
   0   1  10    5.13    1.17 
   0   1  10    5.16    1.51 
   0  -1 -10    4.76    1.37 
   0  -1 -11    2.21    1.13 
   0   1  11    3.55    1.35 
   0   1  11    6.01    1.28 
   0  -1 -12    0.86    0.93 
   0   1  12    0.53    0.86 
   0  -1 -13    5.52    1.88 
   0  -2  13   13.42    2.92 
   0  -2  12  127.72    9.38 
   0   2 -12  127.49    8.71 
   0  -2  12  127.11    8.77 
   0  -2  11    1.89    1.41 
   0   2 -11    0.81    0.87 
   0  -2  10  209.03   11.10 
   0   2 -10  216.90   10.47 
   0   2  -9  238.46   10.58 
   0  -2   9  246.11   11.33 
   0   2  -8   11.61    1.84 
   0  -2   8   12.88    2.10 
   0  -2   7    6.57    1.40 
   0   2  -7    7.64    1.35 
   0   2  -6   34.52    2.65 
   0  -2   6   36.86    2.94 
   0   2  -5   14.01    1.48 
   0  -2   5   13.75    1.60 
   0   2  -5   17.63    1.58 
   0  -2   4   55.09    2.71 
   0   2  -4    2.76    2.55 
   0  -2   3  447.64   12.86 
   0   2  -3  464.26   12.84 
   0   2  -3  445.07   12.68 
   0  -2   2  633.20   16.82 
   0   2  -2  632.68   16.82 
   0   2  -2  661.41   17.07 
   0   2  -1   26.07    1.37 
   0  -2   1   25.43    2.82 
   0   2  -1   19.96    0.89 
   0  -2   0  734.38   23.98 
   0  -2  -1   23.67    2.34 
   0  -2  -1   26.57    1.66 
   0   2   1   24.28    2.62 
   0   2   2  612.25   15.62 
   0  -2  -2  609.10   16.30 
   0  -2  -2  581.94   15.49 
   0  -2  -2  590.43   17.02 
   0  -2  -3  453.04   12.40 
   0   2   3  454.32   13.91 
   0   2   3  426.96   11.94 
   0  -2  -3  433.75   12.51 
   0  -2  -3  416.96   11.84 
   0   2   4   52.29    2.67 
   0  -2  -4   55.62    2.50 
   0   2   4   56.41    3.23 
   0  -2  -4   61.48    2.77 
   0  -2  -4   54.60    2.97 
   0   2   5   15.44    1.57 
   0  -2  -5   11.67    1.27 
   0  -2  -5   14.76    1.12 
   0  -2  -5   14.54    1.56 
   0   2   6   34.28    2.42 
   0   2   6   32.44    2.47 
   0  -2  -6   33.59    2.45 
   0  -2  -7    7.25    1.23 
   0   2   7    6.93    1.10 
   0   2   7    8.21    1.35 
   0   2   8   11.47    1.42 
   0  -2  -8   10.54    1.63 
   0   2   8    9.49    1.61 
   0  -2  -9  224.07    9.52 
   0   2   9  229.98    9.68 
   0   2   9  208.78    8.09 
   0   2  10  197.76    9.46 
   0  -2 -10  204.25    9.61 
   0   2  10  197.78    7.79 
   0  -2 -11    0.29    0.61 
   0   2  11    0.98    0.82 
   0   2  12  127.92    8.21 
   0  -2 -12  126.39    8.26 
   0   3 -12  401.37   17.06 
   0  -3  12  414.68   18.83 
   0  -3  11   11.31    2.60 
   0   3 -11    3.50    1.40 
   0  -3  10  412.15   17.19 
   0   3 -10  419.11   16.14 
   0   3  -9  165.63    8.33 
   0  -3   9  173.27    9.20 
   0   3  -8  225.28    9.61 
   0  -3   8  237.65   10.41 
   0  -3   7   18.09    2.25 
   0   3  -7   13.07    1.78 
   0  -3   6 1222.76   34.34 
   0   3  -6 1261.78   33.87 
   0   3  -5    4.74    0.89 
   0  -3   5    4.23    0.85 
   0   3  -4  412.93    9.71 
   0  -3   4  405.81    9.33 
   0   3  -3  419.44    9.25 
   0  -3   3  383.78    8.14 
   0   3  -2  752.16   19.24 
   0   3  -2  744.53   19.85 
   0   3  -1   14.14    2.25 
   0  -3   0 1065.80   36.29 
   0   3   0 1260.57   35.06 
   0  -3  -1   14.85    2.44 
   0   3   1   16.38    2.41 
   0   3   2  722.13   23.50 
   0  -3  -2  745.93   18.59 
   0  -3  -2  764.88   20.59 
   0  -3  -2  686.70   22.09 
   0  -3  -3  364.36   12.51 
   0   3   3  395.79   14.92 
   0  -3  -3  386.19   12.17 
   0   3   3  384.17   10.46 
   0  -3  -3  375.93   10.26 
   0   3   4  411.67   15.00 
   0   3   4  403.89   11.50 
   0  -3  -4  389.40   11.26 
   0  -3  -4  418.39   12.19 
   0  -3  -4  398.85   13.09 
   0  -3  -5    5.28    0.78 
   0   3   5    4.50    0.77 
   0  -3  -5    5.37    1.12 
   0  -3  -5    4.67    0.74 
   0   3   5    5.86    1.32 
   0  -3  -6 1174.07   31.11 
   0   3   6 1158.23   31.24 
   0   3   6 1136.97   32.74 
   0   3   7   13.19    1.61 
   0  -3  -7   14.26    1.64 
   0   3   7   14.39    1.83 
   0   3   8  231.90    8.83 
   0   3   8  220.25    8.89 
   0  -3  -8  229.28    9.00 
   0   3   9  148.13    6.41 
   0   3   9  153.18    7.35 
   0  -3  -9  166.05    7.66 
   0  -3 -10  414.23   15.20 
   0   3  10  401.81   14.89 
   0   3  11    2.56    1.06 
   0  -3 -11    2.44    1.10 
   0  -3 -12  418.21   16.86 
   0   3  12  393.80   16.01 
   0   4 -11    0.85    0.83 
   0   4 -10  161.24    8.51 
   0   4  -9  158.12    7.86 
   0   4  -8    8.62    1.51 
   0   4  -7    4.18    1.00 
   0   4  -6   15.41    1.65 
   0   4  -5    7.68    1.03 
   0   4  -5    7.27    1.22 
   0   4  -4    1.71    0.51 
   0   4  -4   27.02    1.58 
   0   4  -3  221.16    7.03 
   0   4  -3  267.49    7.19 
   0   4  -2  330.10    8.54 
   0   4   0  428.89   16.57 
   0   4   1   11.28    2.13 
   0   4   2  330.43   13.53 
   0   4   3  257.39   11.16 
   0   4   4   30.00    3.15 
   0  -4  -4   26.93    1.34 
   0   4   5   14.05    2.07 
   0  -4  -5    8.51    0.89 
   0  -4  -6   17.56    1.53 
   0   4   6   18.87    2.31 
   0   4   7    9.11    1.53 
   0   5  -7    8.14    1.24 
   0   5  -6   68.11    3.45 
   0   5  -5    2.86    0.63 
   0   5   1   10.07    2.14 
   0   5   2    9.07    1.92 
   0   5   3  195.09    9.49 
   0   5   4   67.37    4.84 
   0   5   5    3.52    1.12 
   0   5   6   68.33    4.38 
  -1   7   4   39.82    4.34 
  -1   7   3  103.45    7.23 
  -1   7   2    4.88    1.58 
  -1   6   6   61.94    5.31 
  -1   6   5    1.76    1.04 
  -1   6   4   48.93    4.70 
  -1   6   3  138.27    8.32 
  -1   6   2    5.05    1.60 
  -1   6   1    5.95    1.73 
  -1   6   0   11.52    2.35 
  -1   6  -1    4.31    1.46 
  -1   5   8  148.82    8.57 
  -1   5   7   12.98    2.51 
  -1   5   6  757.02   26.46 
  -1   5   5    3.97    1.61 
  -1   5   4  241.05   12.24 
  -1   5   3  219.21   11.16 
  -1   5   2  414.47   16.55 
  -1   5   1    7.30    1.78 
  -1   5   0  685.23   23.43 
  -1   5  -1    8.67    1.93 
  -1   5  -2  379.75   15.30 
  -1   5  -3  229.59    6.36 
  -1   5  -4  249.66    7.59 
  -1   5  -5    3.42    0.70 
  -1   5  -6  866.14   24.38 
  -1   5  -7   12.20    1.69 
  -1   5  -8  168.95    7.94 
  -1   5  -9  117.94    6.55 
  -1   5 -10  287.89   11.83 
   1  -4 -10    5.38    1.22 
   1  -4  -9  137.85    6.47 
  -1   4   9  134.00    7.28 
   1  -4  -8   91.85    4.69 
  -1   4   8   88.39    5.82 
  -1   4   7   15.41    2.36 
   1  -4  -7   12.52    1.43 
  -1   4   6   95.40    6.23 
   1  -4  -6   96.73    4.13 
   1  -4  -5    4.43    0.67 
  -1   4   5    3.42    1.27 
   1  -4  -4  112.70    3.89 
   1  -4  -4  116.88    4.76 
  -1   4   4  117.38    7.31 
   1  -4  -3  287.68    8.02 
   1  -4  -3  321.89    9.18 
  -1   4   3  322.06   13.67 
  -1   4   2   13.94    2.62 
   1  -4  -2   12.82    0.84 
   1  -4  -2   14.50    1.04 
  -1   4   1   16.56    2.83 
  -1   4   0   20.29    2.83 
   1  -4   2   13.86    1.00 
  -1   4  -2   14.85    1.01 
  -1   4  -2   14.34    0.88 
   1  -4   3  328.73    9.69 
  -1   4  -3  311.01    9.18 
  -1   4  -3  321.36   10.10 
   1  -4   4  121.19    5.03 
  -1   4  -4  113.54    4.45 
  -1   4  -5    4.32    0.90 
   1  -4   5    4.67    1.07 
   1  -4   6  104.35    5.81 
  -1   4  -6  104.88    5.26 
  -1   4  -7   13.87    1.95 
   1  -4   7   11.17    1.99 
  -1   4  -8   97.59    5.99 
   1  -4   8  100.48    6.82 
  -1   4  -9  139.85    7.71 
   1  -4   9  147.70    8.95 
  -1   4 -10    8.36    1.86 
   1  -4  10    2.99    1.52 
  -1   4 -11    1.83    1.05 
   1  -4  11    2.49    1.59 
   1  -4  12    7.98    2.80 
   1  -3 -12    0.14    0.73 
   1  -3 -11    3.42    1.17 
   1  -3 -10    4.63    1.22 
  -1   3  10    4.87    1.22 
   1  -3  -9  154.99    7.13 
  -1   3   9  153.88    7.40 
   1  -3  -8  113.02    5.46 
  -1   3   8  109.54    5.92 
  -1   3   7   15.52    2.01 
   1  -3  -7   14.03    1.60 
   1  -3  -6  123.31    5.08 
  -1   3   6  124.00    6.29 
  -1   3   5    6.07    1.28 
   1  -3  -5    3.99    0.68 
   1  -3  -4  157.01    5.24 
   1  -3  -4  156.40    5.59 
  -1   3   4  143.60    7.09 
   1  -3  -4  162.10    6.12 
  -1   3   3  411.33   14.51 
   1  -3  -3  413.80   11.70 
   1  -3  -3  404.41   11.26 
   1  -3  -3  428.18   13.22 
  -1   3   3  419.67   11.43 
   1  -3  -2   20.16    1.08 
  -1   3   2   21.24    2.52 
   1  -3  -2   21.23    2.07 
   1  -3  -2   19.61    0.88 
  -1   3   1   17.34    2.45 
   1  -3  -1   13.84    1.93 
  -1   3   1   14.67    0.68 
   1  -3  -1   14.04    0.83 
   1  -3  -1   13.69    0.88 
   1  -3   0   26.15    3.12 
  -1   3   0   29.19    1.01 
   1  -3   0   27.87    1.65 
   1  -3   1   14.81    1.41 
  -1   3  -1   17.96    2.39 
  -1   3  -2   21.83    1.91 
  -1   3  -2   21.56    1.43 
  -1   3  -2   16.05    2.24 
   1  -3   2   19.44    1.70 
  -1   3  -3  370.32   12.83 
   1  -3   3  385.49   10.63 
  -1   3  -3  368.27   10.14 
  -1   3  -4  137.42    7.05 
   1  -3   4  157.83    7.57 
  -1   3  -5    0.07    0.99 
   1  -3   5    6.62    1.32 
   1  -3   6  130.78    7.03 
  -1   3  -6  137.37    6.58 
  -1   3  -7   16.66    2.25 
   1  -3   7   13.98    2.28 
   1  -3   8  122.69    7.74 
  -1   3  -8  122.26    7.08 
   1  -3   9  169.80    9.96 
  -1   3  -9  167.98    8.92 
  -1   3 -10    4.22    1.36 
   1  -3  10    4.53    1.73 
   1  -3  11    2.61    1.58 
  -1   3 -11    2.03    1.11 
   1  -3  12    1.19    1.55 
  -1   3 -12    0.50    0.81 
  -1   2  12  454.35   16.41 
   1  -2 -12  445.70   17.28 
   1  -2 -11    2.60    1.07 
  -1   2  11    2.30    1.04 
  -1   2  10  468.53   16.47 
   1  -2 -10  457.35   16.19 
  -1   2  10  463.33   16.29 
   1  -2  -9  179.80    8.10 
  -1   2   9  184.26    8.31 
  -1   2   9  186.28    8.36 
   1  -2  -8  278.51   10.24 
  -1   2   8  280.16   10.48 
  -1   2   8  281.36   10.73 
  -1   2   7   17.46    2.01 
  -1   2   7   16.69    1.85 
   1  -2  -7   14.71    1.69 
   1  -2  -6 1337.19   35.55 
   1  -2  -6 1418.91   36.15 
  -1   2   6 1283.33   36.93 
  -1   2   6 1380.48   36.31 
   1  -2  -5    5.40    0.83 
  -1   2   5    6.39    0.94 
   1  -2  -5    5.36    0.84 
  -1   2   5    5.52    1.05 
  -1   2   5    5.50    0.82 
  -1   2   4  495.62   15.43 
   1  -2  -4  519.58   14.38 
   1  -2  -4  514.81   14.67 
   1  -2  -4  516.80   14.45 
  -1   2   4  525.04   14.34 
   1  -2  -3  463.66   13.86 
   1  -2  -3  491.15   13.33 
  -1   2   3  484.63   14.62 
   1  -2  -3  497.03   13.27 
   1  -2  -2  934.63   23.39 
  -1   2   2  930.69   23.36 
   1  -2  -2  907.79   23.46 
   1  -2  -1   17.76    1.67 
  -1   2   1   18.88    0.91 
   1  -2  -1   17.32    0.89 
  -1   2   0 1119.47   32.09 
  -1   2   0 1180.96   28.90 
   1  -2   0 1117.66   31.81 
   1  -2   0 1128.87   29.39 
  -1   2  -1   18.08    1.37 
   1  -2   1   19.67    2.30 
   1  -2   1   16.79    1.69 
  -1   2  -2  944.99   28.13 
  -1   2  -2  998.45   27.10 
   1  -2   2 1000.96   27.85 
  -1   2  -3  497.28   16.76 
   1  -2   3  495.23   15.80 
   1  -2   4  493.51   16.77 
   1  -2   4  522.81   16.72 
   1  -2   5    7.51    1.45 
  -1   2  -5    6.39    1.24 
   1  -2   6 1452.81   43.97 
  -1   2  -6 1703.49   43.93 
   1  -2   7   18.66    2.68 
  -1   2  -7   18.28    2.44 
  -1   2  -8  307.08   12.72 
   1  -2   8  279.04   12.98 
   1  -2   9  190.13   10.73 
  -1   2  -9  211.61   10.55 
   1  -2  10  499.11   20.53 
  -1   2 -10  503.96   19.38 
   1  -2  11    2.90    1.58 
  -1   2 -11    2.08    1.16 
  -1   2 -12  420.26   18.46 
   1  -2  12  446.68   20.60 
   1  -1 -12    0.45    0.69 
  -1   1  12    0.70    0.88 
  -1   1  11    3.25    1.26 
   1  -1 -11    4.68    1.41 
   1  -1 -10    6.79    1.50 
  -1   1  10    6.02    1.48 
   1  -1  -9  187.51    8.55 
  -1   1   9  215.60    9.30 
  -1   1   8  152.96    7.25 
   1  -1  -8  143.70    6.71 
  -1   1   7   22.50    2.34 
   1  -1  -7   21.73    2.09 
  -1   1   6  185.49    7.30 
   1  -1  -6  163.85    6.53 
  -1   1   5    7.24    1.13 
   1  -1  -5    6.94    0.96 
  -1   1   4  247.39    8.22 
   1  -1  -4  235.78    7.61 
   1  -1  -4  258.70    7.76 
   1  -1  -4  229.40    7.45 
   1  -1  -3  573.50   15.31 
   1  -1  -3  547.74   15.19 
   1  -1  -3  579.17   15.54 
   1  -1  -2   34.98    1.63 
   1  -1  -2   31.28    1.54 
   1  -1  -2   37.07    1.88 
   1  -1  -1   21.83    1.14 
  -1   1   1   22.07    1.44 
  -1   1   0   26.69    1.58 
   1  -1   0   26.66    1.59 
   1  -1   0   25.43    1.29 
   1  -1   1   16.92    1.48 
  -1   1  -1   19.96    1.58 
   1  -1   2   34.35    2.79 
  -1   1  -2   30.79    2.30 
  -1   1  -3  648.25   18.68 
   1  -1   3  577.16   18.82 
   1  -1   4  235.89    9.28 
   1  -1   5    5.59    1.23 
   1  -1   5    6.47    0.95 
   1  -1   6  177.11    8.39 
  -1   1  -6  178.65    8.17 
   1  -1   6  175.78    6.56 
   1  -1   7   21.27    1.88 
   1  -1   7   21.31    2.77 
  -1   1  -7   17.95    2.49 
   1  -1   8  150.43    8.61 
  -1   1  -8  152.03    8.28 
  -1   1  -9  199.81   10.31 
   1  -1   9  193.01   10.47 
   1  -1  10    7.21    2.02 
   1  -1  10    9.12    1.67 
  -1   1 -10    3.80    1.55 
   1  -1  11    3.59    1.17 
  -1   1 -11    3.28    1.51 
   1  -1  11    2.10    1.37 
  -1   1 -12    3.31    1.54 
   1  -1  12    0.83    0.75 
   1  -1  12    1.18    1.28 
  -1   0  13    5.04    1.69 
   1   0 -12    1.41    1.05 
  -1   0  12    0.16    0.87 
   1   0 -11    2.72    1.11 
  -1   0  11    3.21    1.32 
  -1   0  11    2.88    1.23 
   1   0 -10    4.68    1.31 
  -1   0  10    4.29    1.34 
  -1   0   9  201.33    9.43 
   1   0  -9  197.98    8.87 
  -1   0   9  205.11    9.30 
  -1   0   8  147.86    7.17 
  -1   0   8  149.20    7.45 
   1   0  -8  153.92    7.00 
  -1   0   7   19.99    2.26 
   1   0  -7   19.61    2.04 
  -1   0   7   19.79    2.11 
  -1   0   6  168.99    6.81 
   1   0  -6  169.19    6.69 
  -1   0   6  174.78    7.25 
  -1   0   5    7.20    1.03 
   1   0  -5    5.90    0.90 
  -1   0   5    5.59    1.00 
   1   0  -4  237.38    7.86 
  -1   0   4  238.15    7.89 
   1   0  -3  575.64   15.77 
  -1   0   3  586.91   15.70 
   1   0  -2   37.75    1.77 
  -1   0   2   36.98    1.73 
   1   0  -1   21.79    1.15 
  -1   0   1   20.76    1.08 
  -1   0   1   20.32    1.23 
  -1   0   0   24.94    1.25 
  -1   0   0   25.29    1.20 
   1   0   0   26.29    1.26 
  -1   0   0   28.66    1.25 
  -1   0  -1   22.89    0.71 
  -1   0  -1   17.20    1.35 
  -1   0  -2   39.52    3.20 
   1   0   3  596.18   15.74 
  -1   0  -3  633.24   18.82 
  -1   0  -4  236.30    6.79 
   1   0   4   -0.06    0.11 
   1   0   5    5.20    0.62 
   1   0   6  184.16    6.21 
  -1   0  -6  183.20    8.28 
   1   0   6  175.04    5.81 
   1   0   7   20.45    1.73 
   1   0   7   20.74    1.53 
  -1   0  -7   21.60    2.70 
   1   0   8  151.61    5.67 
  -1   0  -8  144.85    8.09 
   1   0   9  214.08    8.00 
  -1   0  -9  196.79   10.24 
   1   0   9  199.87    7.16 
   1   0  10    6.41    1.21 
  -1   0 -10   13.18    2.54 
  -1   0 -11    3.75    1.53 
   1   0  11    3.47    0.95 
  -1   0 -12    2.11    1.37 
  -1  -1  13    2.90    1.47 
  -1  -1  12  418.02   18.01 
   1   1 -12  452.10   17.71 
   1   1 -11    2.38    1.10 
  -1  -1  11    2.99    1.41 
   1   1 -10  464.88   16.89 
  -1  -1  10  501.29   17.91 
  -1  -1  10  440.87   17.83 
   1   1  -9  176.12    8.35 
  -1  -1   9  180.62    9.30 
  -1  -1   9  186.93    8.99 
   1   1  -8  266.90   10.48 
  -1  -1   8  286.36   11.13 
   1   1  -7   20.47    2.10 
  -1  -1   7   17.28    2.03 
   1   1  -6 1459.46   38.86 
  -1  -1   6 1449.03   39.08 
   1   1  -5    5.28    0.89 
  -1  -1   5    6.85    1.02 
  -1  -1   4  556.17   15.32 
   1   1  -4  530.53   15.41 
   1   1  -4  558.21   15.17 
   1   1  -3  512.03   14.39 
  -1  -1   3  532.41   14.30 
   1   1  -2  998.14   25.03 
   1   1  -2  975.81   25.28 
  -1  -1   2  962.76   25.19 
  -1  -1   1   18.45    0.96 
   1   1  -1    2.88    1.02 
   1   1   0 1275.03   32.19 
  -1  -1   0 1258.55   31.79 
  -1  -1  -1   17.07    1.27 
   1   1   1   20.96    2.25 
  -1  -1  -1   19.27    1.75 
  -1  -1  -2  901.76   24.00 
  -1  -1  -2  924.04   26.32 
   1   1   3  506.27   15.31 
  -1  -1  -3  516.19   17.02 
   1   1   4  525.11   16.36 
  -1  -1  -4  567.93   17.90 
   1   1   5    6.60    0.61 
   1   1   5    8.80    1.38 
  -1  -1  -6 1564.05   41.16 
   1   1   6 1438.27   37.22 
   1   1   6 1508.32   40.74 
  -1  -1  -7   17.73    2.40 
   1   1   7   17.70    1.27 
   1   1   7   18.80    2.40 
   1   1   8  303.82   12.16 
   1   1   8  277.45    8.62 
  -1  -1  -8  283.70   11.98 
   1   1   8  286.40    8.26 
   1   1   9  178.21    6.14 
   1   1   9  176.94    9.20 
  -1  -1  -9  175.72    9.37 
   1   1  10  497.31   18.42 
  -1  -1 -10  468.76   18.43 
   1   1  10  458.59   13.53 
  -1  -1 -11    2.70    1.34 
   1   1  11    2.29    1.18 
   1   1  12  451.13   18.87 
  -1  -1 -12  420.92   18.78 
  -1  -2  12    0.88    1.14 
   1   2 -12    0.16    0.70 
  -1  -2  11    2.26    1.42 
   1   2 -11    2.11    1.10 
   1   2 -10    5.72    1.47 
   1   2  -9  156.13    7.69 
   1   2  -8  114.42    5.98 
   1   2  -7   16.06    1.87 
   1   2  -6  125.60    5.53 
   1   2  -5    5.31    0.89 
  -1  -2   4  160.71    4.81 
   1   2  -4  157.60    4.69 
   1   2  -3  434.90    9.24 
  -1  -2   3  436.66    9.41 
   1   2  -2   18.63    1.05 
  -1  -2   2   21.07    1.19 
   1   2  -1   16.06    0.91 
   1   2  -1   14.50    0.89 
  -1  -2   1   15.93    2.11 
  -1  -2   1   15.47    0.86 
   1   2   0   24.74    1.71 
  -1  -2   0   26.37    1.19 
  -1  -2  -1   13.71    0.83 
  -1  -2  -1   18.19    2.99 
   1   2   1   16.64    1.29 
  -1  -2  -1   14.08    0.89 
  -1  -2  -2   19.73    1.61 
   1   2   2   21.66    1.49 
  -1  -2  -2   17.74    1.99 
  -1  -2  -3  420.68   11.55 
  -1  -2  -3  399.73   13.91 
   1   2   3  400.48   11.78 
   1   2   3  382.97   11.32 
   1   2   4  156.97    6.01 
  -1  -2  -4  155.48    4.68 
   1   2   4  147.61    4.95 
   1   2   5    5.29    0.58 
   1   2   5    6.01    1.05 
  -1  -2  -5    4.57    1.01 
  -1  -2  -5    4.16    0.41 
   1   2   6  127.21    5.97 
   1   2   6  118.99    3.81 
   1   2   7   18.02    2.16 
   1   2   7   13.10    0.78 
  -1  -2  -7   16.47    2.17 
   1   2   8  122.91    6.62 
  -1  -2  -8  117.21    6.78 
   1   2   9  172.47    8.64 
  -1  -2  -9  165.55    8.86 
  -1  -2 -10    3.79    1.38 
   1   2  10    4.49    1.43 
   1   2  11    3.47    1.38 
  -1  -2 -11    3.82    1.44 
  -1  -2 -12    1.99    1.25 
   1   2  12    0.53    0.86 
   1   3 -11    0.96    0.81 
   1   3 -10    4.04    1.24 
   1   3  -9  135.80    7.00 
   1   3  -8   94.27    5.25 
   1   3  -7   10.36    1.49 
   1   3  -6   89.49    4.42 
   1   3  -5    5.21    0.87 
   1   3  -4  111.42    4.27 
  -1  -3   4  114.17    4.40 
   1   3  -4  112.61    4.46 
   1   3  -3  317.67    9.24 
  -1  -3   3  323.34    9.43 
   1   3  -3  330.59    9.60 
   1   3  -2   13.58    1.00 
   1   3  -2   13.47    0.92 
   1   3  -2   13.71    0.87 
  -1  -3   2   13.75    0.98 
  -1  -3   1   12.15    0.79 
  -1  -3   0   19.63    0.91 
  -1  -3  -1   10.93    0.62 
  -1  -3  -2   13.87    0.88 
   1   3   2   13.21    0.82 
  -1  -3  -2   14.03    2.14 
  -1  -3  -2   12.23    0.77 
   1   3   3  321.14    9.32 
  -1  -3  -3  307.65   10.18 
  -1  -3  -3  334.38    9.73 
  -1  -3  -4  103.64    5.55 
   1   3   4  110.91    4.38 
  -1  -3  -4  113.73    4.63 
   1   3   5    4.17    0.79 
  -1  -3  -5    3.72    0.78 
  -1  -3  -6  112.28    5.30 
   1   3   6   99.95    4.83 
  -1  -3  -7   15.03    1.94 
   1   3   7   12.11    1.65 
   1   3   8   95.71    5.40 
  -1  -3  -8  100.96    5.81 
   1   3   9  131.15    6.99 
  -1  -3  -9  143.82    7.63 
   1   3  10    4.26    1.34 
  -1  -3 -10    6.26    1.67 
   1   3  11    1.73    1.02 
   1   3  12    0.60    0.97 
   1   4 -11    2.08    1.10 
   1   4 -10  285.11   11.72 
   1   4  -9  109.99    6.02 
   1   4  -8  150.88    6.91 
   1   4  -7   10.38    1.48 
   1   4  -6  844.48   23.67 
   1   4  -5    3.80    0.79 
   1   4  -4  252.37    7.96 
   1   4  -3  241.16    6.68 
   1   4  -3  215.97    5.92 
   1   4   5    3.78    0.65 
   1   4   6  823.40   22.62 
   1   4   7   10.59    1.36 
   1   4   8  156.79    6.74 
   1   4   9  112.90    5.81 
  -2   7   6  414.33   16.99 
  -2   7   5    2.80    1.34 
  -2   7   4  118.58    7.86 
  -2   7   3  116.71    7.81 
  -2   7   2  224.33   11.48 
  -2   7   1    4.59    1.56 
  -2   7   0  386.11   16.12 
  -2   7  -1    5.91    1.73 
  -2   7  -2  222.50   11.20 
  -2   6   8    4.94    1.74 
  -2   6   7    3.87    1.78 
  -2   6   6    9.68    2.49 
  -2   6   5    5.06    1.94 
  -2   6   4   13.30    2.94 
  -2   6   3  161.64   10.41 
  -2   6   2  178.10   10.54 
  -2   6   1    8.86    2.14 
  -2   6   0  199.91   10.57 
  -2   6  -1    4.91    1.56 
  -2   5   9  105.24    7.09 
  -2   5   8   69.70    5.71 
  -2   5   7    9.64    2.18 
  -2   5   6   82.21    6.46 
  -2   5   5    2.56    1.27 
  -2   5   4   88.88    6.96 
   2  -5  -3  225.31    7.27 
  -2   5   3  250.64   12.59 
   2  -5  -2   10.86    1.09 
  -2   5   2    8.75    2.31 
  -2   5   1   10.74    2.51 
   2  -5  -1    7.05    0.96 
   2  -5   0   15.11    1.45 
  -2   5   0   18.27    3.02 
  -2   5  -1    8.61    0.67 
  -2   5  -1    8.30    0.60 
   2  -5   1   10.36    1.19 
  -2   5  -2    9.14    1.94 
  -2   5  -2   10.21    0.89 
   2  -5   2   11.39    1.40 
  -2   5  -2   12.55    1.07 
  -2   5  -3  286.17    8.78 
  -2   5  -3  274.26    8.53 
  -2   5  -3  206.01   10.70 
   2  -5   3  229.09    9.12 
   2  -5   4   80.28    4.78 
  -2   5  -4   79.85    4.17 
  -2   5  -4   90.55    4.20 
   2  -5   5    3.25    1.13 
  -2   5  -5    3.86    0.91 
   2  -5   6   83.15    5.65 
  -2   5  -6   82.57    4.68 
   2  -5   7   12.50    2.30 
  -2   5  -7    9.87    1.62 
   2  -5   8   76.16    5.86 
  -2   5  -8   72.57    4.74 
  -2   5  -9  103.85    6.03 
  -2   5 -10    3.43    1.14 
  -2   5 -11    1.67    0.95 
   2  -4 -12  719.14   23.46 
   2  -4 -11    0.11    0.49 
   2  -4 -10   72.65    4.65 
  -2   4  10   69.23    5.35 
  -2   4   9  165.21    8.74 
   2  -4  -9  174.42    7.50 
  -2   4   8  561.41   20.36 
   2  -4  -8  630.27   18.39 
  -2   4   7    4.16    1.32 
   2  -4  -7    5.27    0.97 
  -2   4   6  445.34   16.88 
   2  -4  -6  480.83   14.09 
   2  -4  -5   10.56    1.22 
  -2   4   5    9.29    1.93 
  -2   4   4  941.08   25.04 
   2  -4  -4  961.60   25.11 
  -2   4   4  936.72   29.45 
  -2   4   3  315.61   13.16 
   2  -4  -3  340.28    9.67 
  -2   4   3  319.64    9.08 
   2  -4  -2  116.33    4.52 
  -2   4   2  138.81    7.81 
  -2   4   2  125.87    4.13 
   2  -4  -2  137.38    4.67 
   2  -4  -2  125.14    4.25 
   2  -4  -1   13.33    1.21 
  -2   4   1    7.72    0.67 
  -2   4   0  749.00   22.25 
   2  -4   0 1284.49   24.69 
   2  -4   1   15.13    1.87 
  -2   4  -1   14.94    1.11 
  -2   4  -2  107.69    6.84 
   2  -4   2  107.58    5.30 
  -2   4  -3  264.15   11.66 
   2  -4   3  267.70   10.33 
   2  -4   4  826.91   25.03 
  -2   4  -4  856.07   26.16 
  -2   4  -5    6.79    1.53 
   2  -4   5   10.04    1.80 
  -2   4  -5   10.37    1.54 
   2  -4   6  456.38   17.07 
  -2   4  -6  483.60   15.91 
  -2   4  -7    5.98    1.36 
   2  -4   7    5.86    1.63 
   2  -4   8  630.38   22.66 
  -2   4  -8  632.50   20.65 
  -2   4  -9  163.59    8.38 
   2  -4   9  167.42    9.77 
   2  -4  10   69.29    6.11 
  -2   4 -10   62.86    4.93 
   2  -4  11    0.38    0.92 
  -2   4 -11    0.39    0.68 
   2  -3 -12    0.88    0.84 
  -2   3  12    1.97    1.07 
   2  -3 -11    3.09    1.05 
  -2   3  11    3.43    1.36 
   2  -3 -10    3.95    1.08 
  -2   3  10    5.76    1.55 
  -2   3   9  157.30    8.19 
   2  -3  -9  149.26    6.99 
  -2   3   8  119.92    6.77 
   2  -3  -8  107.20    5.39 
  -2   3   7   16.69    2.29 
   2  -3  -7   13.72    1.61 
  -2   3   6  136.75    6.87 
   2  -3  -6  122.32    5.25 
   2  -3  -5   10.44    1.19 
  -2   3   5    6.47    1.38 
  -2   3   4  155.66    7.25 
   2  -3  -4  150.81    5.49 
  -2   3   3  401.47   14.09 
   2  -3  -3  410.25   11.93 
  -2   3   3  430.01   11.76 
   2  -3  -3  406.81   11.84 
   2  -3  -2   17.72    1.25 
  -2   3   2   20.52    1.29 
   2  -3  -1   14.45    1.24 
  -2   3   1   13.55    1.90 
  -2   3   1   15.34    1.06 
   2  -3  -1   14.64    1.13 
  -2   3   0   26.03    1.49 
   2  -3   0   24.77    1.82 
   2  -3   0   28.44    2.78 
  -2   3   0   26.82    2.84 
  -2   3  -1   17.23    1.46 
   2  -3   1   12.52    1.50 
  -2   3  -1   16.35    2.34 
  -2   3  -1   18.03    1.41 
  -2   3  -2   16.91    2.50 
   2  -3   2   17.50    2.15 
   2  -3   3  363.01   12.58 
  -2   3  -3  355.46   13.26 
  -2   3  -4  129.94    6.65 
   2  -3   4  131.13    6.52 
  -2   3  -5    2.73    0.94 
   2  -3   5    5.26    1.28 
   2  -3   6  109.33    6.65 
  -2   3  -7   13.01    2.00 
   2  -3   7   12.32    2.29 
   2  -3   8  110.12    7.46 
  -2   3  -8  102.83    6.32 
   2  -3   9  152.49    9.27 
  -2   3  -9  143.09    7.91 
   2  -3  10    4.47    1.69 
  -2   3 -10    6.16    1.67 
   2  -3  11    3.29    1.58 
  -2   3 -11    2.34    1.14 
   2  -3  12    2.01    1.27 
  -2   3 -12    0.45    0.74 
  -2   2  13   15.24    2.74 
  -2   2  12  132.20    8.09 
   2  -2 -12  110.99    7.03 
   2  -2 -11    0.69    0.70 
  -2   2  11    1.01    0.91 
  -2   2  10  211.39   10.01 
   2  -2 -10  182.57    8.61 
  -2   2   9  218.61   10.07 
   2  -2  -9  213.47    8.95 
  -2   2   8   10.01    1.83 
   2  -2  -8   10.80    1.59 
   2  -2  -7    7.10    1.18 
  -2   2   7    6.50    1.41 
  -2   2   6   43.21    3.38 
   2  -2  -6   35.94    2.56 
   2  -2  -5   14.22    1.42 
  -2   2   5   14.85    1.82 
   2  -2  -4   55.28    2.91 
  -2   2   4   61.72    2.91 
   2  -2  -3  449.46   13.85 
  -2   2   3  458.73   13.03 
   2  -2  -3  482.83   13.38 
  -2   2   2  630.73   18.54 
   2  -2  -2  634.32   17.22 
  -2   2   2  642.55   17.06 
   2  -2  -2  638.48   18.23 
   2  -2  -1   21.66    1.84 
  -2   2   1   24.09    1.45 
  -2   2   1   20.48    1.85 
   2  -2  -1   19.08    1.30 
   2  -2   0  702.89   18.99 
  -2   2   0  676.09   19.90 
  -2   2   0  695.80   18.47 
  -2   2  -1   24.48    1.90 
   2  -2   1   19.78    1.80 
  -2   2  -1   18.58    1.94 
  -2   2  -2  700.27   21.42 
   2  -2   2  693.07   21.62 
  -2   2  -2  630.92   21.04 
  -2   2  -3  430.34   14.79 
  -2   2  -3  445.59   15.10 
   2  -2   3  416.57   15.16 
  -2   2  -4   44.81    3.27 
   2  -2   4   45.20    3.60 
   2  -2   5   10.16    1.82 
   2  -2   6   34.39    3.55 
   2  -2   7    4.33    1.41 
   2  -2   8   15.47    2.79 
   2  -2   9  231.87   12.22 
   2  -2  10  197.41   11.43 
   2  -2  11    0.21    0.82 
   2  -2  12  115.81    8.72 
  -2   1  13    3.08    1.47 
   2  -1 -12  428.19   16.61 
  -2   1  12  447.12   17.98 
   2  -1 -11    3.18    1.11 
  -2   1  11    6.73    1.77 
   2  -1 -10  448.60   16.05 
  -2   1  10  469.56   17.60 
  -2   1   9  200.18    9.54 
   2  -1  -9  173.60    8.04 
  -2   1   8  306.94   11.98 
   2  -1  -8  271.43   10.44 
  -2   1   7   19.08    2.37 
   2  -1  -7   17.77    1.92 
  -2   1   6 1326.72   38.34 
   2  -1  -6 1427.81   37.17 
   2  -1  -5    4.38    0.82 
   2  -1  -4  530.39   15.22 
  -2   1   3  518.90   15.63 
   2  -1  -3  545.90   15.29 
  -2   1   3  526.81   14.65 
   2  -1  -3  514.02   14.81 
  -2   1   2  960.04   26.63 
  -2   1   2  982.35   25.84 
   2  -1  -2 1006.61   26.08 
   2  -1  -2 1016.87   26.53 
  -2   1   1   16.63    1.23 
   2  -1  -1   16.83    1.22 
  -2   1   1   20.15    1.53 
   2  -1   0 1413.38   36.13 
  -2   1   0 1363.62   35.99 
  -2   1   0 1406.47   35.76 
  -2   1  -1   18.45    1.37 
  -2   1  -1   17.79    1.64 
   2  -1   1   16.80    1.63 
   2  -1   2 1074.95   27.48 
  -2   1  -2 1001.64   27.68 
   2  -1   2 1047.89   29.96 
  -2   1  -2 1069.47   29.80 
   2  -1   3  578.22   15.81 
  -2   1  -3  559.82   18.59 
  -2   1  -3  568.09   16.86 
  -2   1  -4  491.25   15.64 
   2  -1   4  482.59   17.38 
   2  -1   5    5.11    1.39 
   2  -1   5    6.49    0.89 
   2  -1   6 1406.53   36.81 
   2  -1   6 1412.98   41.66 
   2  -1   7   17.77    2.86 
   2  -1   7   17.21    1.57 
   2  -1   8  274.24    9.00 
  -2   1  -8  250.99   11.87 
   2  -1   8  261.59   12.92 
  -2   1  -9  165.93    9.60 
   2  -1   9  208.20   11.37 
   2  -1  10  466.64   20.17 
  -2   1 -10  442.33   18.66 
   2  -1  11    2.24    1.46 
  -2   1 -11    3.05    1.34 
   2  -1  12  423.74   19.17 
  -2   1 -12  385.74   17.34 
  -2   0  13   14.23    2.91 
  -2   0  12  122.31    8.53 
  -2   0  11    0.84    1.03 
  -2   0  10  203.80   10.49 
  -2   0   9  232.09   10.80 
  -2   0   8   12.37    2.09 
  -2   0   7    7.36    1.51 
  -2   0   5   14.96    1.84 
  -2   0   4   57.82    3.50 
  -2   0   3  452.60   13.87 
  -2   0   3  460.79   13.01 
  -2   0   2  617.25   17.76 
  -2   0   2  637.82   17.01 
  -2   0   1   21.34    1.57 
  -2   0   1   20.89    1.42 
  -2   0   0  680.19   18.09 
  -2   0   0  671.85   18.06 
  -2   0  -1   21.75    1.25 
  -2   0  -1   23.05    1.77 
  -2   0  -1   21.26    1.61 
  -2   0  -2  645.68   16.50 
  -2   0  -2  614.34   19.09 
  -2   0  -3  448.63   15.74 
   2   0   7    5.63    0.47 
   2   0   7    6.03    0.44 
   2   0   8   11.28    0.77 
   2   0   8   10.86    0.74 
  -2   0  -8   12.05    2.50 
   2   0   8   15.92    2.81 
   2   0   9  213.38    6.19 
  -2   0  -9  201.08   11.57 
   2   0   9  211.20   11.57 
   2   0  10  212.27   11.93 
  -2   0 -10  184.50   11.27 
   2   0  11    1.56    1.20 
  -2   0 -11    2.39    1.46 
   2   0  12  115.84    9.18 
  -2   0 -12  110.64    8.90 
   2   1 -12    0.88    0.90 
  -2  -1  12    1.24    1.21 
   2   1 -11    2.73    1.10 
  -2  -1  11    1.72    1.12 
   2   1 -10    3.87    1.18 
  -2  -1  10    5.19    1.71 
  -2  -1   9  165.81    9.28 
   2   1  -9  161.15    7.71 
  -2  -1   8  120.65    7.24 
   2   1  -8  104.97    5.66 
   2   1  -7   13.18    1.69 
   2   1  -6  124.91    5.59 
   2   1  -5   22.44    1.93 
   2   1  -4  156.39    5.95 
   2   1  -3  444.20   13.15 
  -2  -1   3  445.60   12.71 
   2   1  -2    0.51    1.48 
  -2  -1   2   19.73    1.32 
  -2  -1   1   14.48    1.09 
   2   1  -1   14.18    1.23 
   2   1   0   27.35    1.98 
  -2  -1   0   27.89    1.62 
  -2  -1  -1   14.18    1.25 
   2   1   1   12.38    1.56 
  -2  -1  -1   15.05    1.21 
  -2  -1  -2   15.40    1.66 
  -2  -1  -2   20.96    1.14 
  -2  -1  -2   18.82    1.82 
   2   1   2   20.44    2.75 
  -2  -1  -3  418.18   15.03 
   2   1   3  527.82   18.47 
   2   1   4  166.36    8.59 
   2   1   5    4.57    1.34 
   2   1   6  122.73    7.16 
   2   1   7   16.45    2.57 
   2   1   8  118.39    7.51 
  -2  -1  -8  104.45    7.75 
   2   1   9  155.69    9.22 
  -2  -1  -9  152.04   10.02 
   2   1  10    5.34    1.78 
  -2  -1 -10    4.76    1.93 
   2   1  11    3.59    1.56 
  -2  -1 -11    3.61    1.80 
   2   1  12   -0.22    0.87 
  -2  -1 -12    1.59    1.49 
   2   2 -11    0.66    0.67 
  -2  -2  11    0.93    1.20 
  -2  -2  10   81.02    7.15 
   2   2 -10   73.07    5.15 
   2   2  -9  167.91    7.95 
   2   2  -8  643.34   20.02 
   2   2  -7    5.28    1.09 
   2   2  -6  466.55   14.64 
   2   2  -5   15.89    1.70 
   2   2  -4   26.38   12.07 
   2   2  -3  330.82    7.11 
   2   2  -3    7.56    7.72 
   2   2  -2  124.10    4.32 
   2   2  -2  126.47    3.88 
  -2  -2   2  130.21    4.11 
   2   2  -1   15.29    1.37 
  -2  -2   1   13.75    1.05 
   2   2   0 1526.30   41.59 
  -2  -2   0 1489.73   45.18 
  -2  -2  -1   15.27    2.39 
   2   2   1   17.17    2.44 
  -2  -2  -1   14.13    1.11 
  -2  -2  -2  123.62    4.78 
  -2  -2  -2  116.93    6.71 
   2   2   2  126.47    6.49 
  -2  -2  -2  124.19    4.55 
  -2  -2  -3  308.50   10.94 
   2   2   3  321.64   11.65 
  -2  -2  -4  937.57   23.56 
   2   2   4  964.48   27.19 
   2   2   5   10.23    1.64 
   2   2   6  487.03   16.56 
  -2  -2  -7    6.23    1.71 
   2   2   7    6.36    1.50 
   2   2   8  673.85   22.56 
  -2  -2  -8  689.15   24.28 
   2   2   9  185.30    9.47 
  -2  -2  -9  168.85   10.14 
   2   2  10   75.78    5.95 
  -2  -2 -10   70.69    6.59 
   2   2  11    1.02    0.87 
  -2  -2 -11    0.22    1.13 
  -2  -2 -12  706.94   27.65 
   2   3 -11    1.29    0.89 
   2   3 -10    2.05    0.96 
   2   3  -9  114.74    6.30 
   2   3  -8   74.24    4.65 
   2   3  -7   10.52    1.65 
   2   3  -6   86.14    4.58 
   2   3  -5    4.81    0.94 
   2   3  -4   88.73    3.68 
   2   3  -4   86.69    4.02 
   2   3  -3  253.34    8.24 
   2   3  -3  265.62    7.81 
   2   3  -3  250.11    8.28 
   2   3  -2   10.48    1.13 
   2   3  -2   10.83    1.15 
   2   3  -1    8.04    1.15 
   2   3  -1    8.83    0.71 
   2   3   0   16.81    1.58 
   2   3   1   10.76    1.07 
   2   3   2   10.50    1.07 
   2   3   3  256.70    8.32 
   2   3   4   91.10    4.24 
   2   3   5    4.38    0.94 
  -2  -3  -5    2.73    0.90 
   2   3   6   84.02    4.70 
  -2  -3  -6  101.20    5.89 
   2   3   7   10.95    1.66 
  -2  -3  -7   11.17    1.97 
   2   3   8   77.22    4.92 
   2   3   9  115.16    6.56 
   2   3  10    3.50    1.24 
   2   3  11    1.64    1.11 
   2   4  -7    2.71    0.81 
   2   4  -6    9.61    1.31 
   2   4  -5    5.28    0.91 
   2   4  -4   16.92    1.57 
  -3   7   7    7.38    2.27 
  -3   7   6   43.96    5.41 
  -3   7   5    1.92    1.46 
  -3   7   4   47.05    5.92 
  -3   7   3  141.89   10.18 
  -3   7   2    3.61    1.66 
  -3   7   1    5.98    1.91 
  -3   7   0   10.04    2.35 
  -3   7  -1    3.19    1.34 
  -3   7  -3  116.90    7.57 
  -3   7  -4   38.18    4.08 
  -3   6   9   93.24    7.31 
  -3   6   8  115.67    8.27 
  -3   6   7    7.82    2.14 
  -3   6   6  631.74   24.27 
  -3   6   5    3.61    1.66 
  -3   6   4  201.30   12.06 
  -3   6   3  212.36   12.37 
  -3   6   2  408.52   18.53 
  -3   6   1    6.74    2.16 
  -3   6  -2  372.64   15.59 
  -3   6  -3  182.52    6.36 
  -3   6  -3  164.82    9.28 
  -3   6  -4  183.69    6.78 
  -3   6  -4  172.71    9.29 
  -3   6  -5    2.14    1.02 
  -3   6  -5    4.94    0.95 
  -3   6  -6  660.31   19.62 
  -3   6  -7    7.81    1.37 
  -3   6  -8  117.48    5.98 
  -3   5  10    3.05    1.38 
  -3   5   9  106.81    7.51 
   3  -5  -8   80.28    4.46 
  -3   5   8   72.51    6.11 
   3  -5  -7   13.63    1.59 
  -3   5   7    9.54    2.18 
  -3   5   6   80.64    6.36 
   3  -5  -6   82.88    4.06 
   3  -5  -5    2.85    0.63 
  -3   5   5    3.33    1.35 
  -3   5   4   92.93    6.95 
   3  -5  -4   83.19    3.70 
   3  -5  -3  236.93    8.38 
  -3   5   3  259.14   12.57 
  -3   5   3  251.22    7.75 
   3  -5  -2    9.03    1.20 
  -3   5   2   11.20    1.05 
  -3   5   2   10.99    2.33 
   3  -5  -1    7.63    1.18 
  -3   5   1    9.15    0.92 
   3  -5   0   15.64    1.80 
  -3   5   0   17.79    1.35 
  -3   5   0   19.09    3.12 
  -3   5  -1    6.86    1.94 
  -3   5  -1    9.60    1.06 
   3  -5   1   11.49    1.84 
  -3   5  -2   10.70    2.27 
   3  -5   2    8.93    1.55 
  -3   5  -2   10.29    1.22 
  -3   5  -3  224.67   10.76 
   3  -5   3  225.23    8.94 
  -3   5  -4   68.45    5.17 
   3  -5   4   68.01    4.36 
   3  -5   5    3.73    1.05 
  -3   5  -5    2.29    0.98 
   3  -5   6   68.26    4.80 
  -3   5  -6   75.90    4.48 
  -3   5  -6   66.21    4.92 
   3  -5   7    6.21    1.51 
  -3   5  -7    9.80    1.63 
   3  -5   8   68.20    5.26 
  -3   5  -8   67.66    4.58 
   3  -5   9  106.47    6.90 
  -3   5  -9   93.60    5.77 
   3  -5  10    2.41    1.20 
  -3   5 -10    2.98    1.10 
   3  -5  11    4.26    1.56 
  -3   4  12    0.17    0.83 
   3  -4 -11    2.28    0.92 
  -3   4  11    3.88    1.53 
   3  -4 -10    4.84    1.23 
  -3   4  10    4.40    1.55 
  -3   4   9  127.46    8.06 
   3  -4  -9  126.26    6.32 
  -3   4   8   92.69    6.62 
   3  -4  -8   98.82    5.30 
  -3   4   7   11.99    2.26 
   3  -4  -7   12.68    1.69 
  -3   4   6  101.07    6.61 
   3  -4  -6  105.24    4.99 
   3  -4  -5    3.87    0.81 
  -3   4   5    4.22    1.32 
   3  -4  -4  109.21    4.59 
  -3   4   4  110.76    6.71 
   3  -4  -3  291.11    9.17 
   3  -4  -2   13.57    1.45 
  -3   4   2   13.00    1.19 
   3  -4  -2   13.72    1.32 
  -3   4   1   12.18    1.16 
   3  -4  -1   12.52    1.44 
  -3   4   1   12.71    2.22 
  -3   4   0   22.23    1.65 
   3  -4   0   20.23    2.00 
  -3   4   0   21.30    2.87 
   3  -4   1    8.22    1.38 
  -3   4  -1   11.50    1.24 
  -3   4  -1   10.79    2.14 
  -3   4  -2   12.63    2.36 
   3  -4   2   13.44    2.15 
  -3   4  -3  318.45   13.32 
   3  -4   3  297.35   11.87 
  -3   4  -4   95.95    5.99 
   3  -4   4   92.71    5.52 
  -3   4  -5    2.65    0.98 
   3  -4   5    2.87    0.95 
  -3   4  -6   79.86    5.15 
   3  -4   6   79.42    5.21 
   3  -4   7    8.89    1.75 
  -3   4  -8   82.99    5.26 
   3  -4   8   74.75    5.52 
   3  -4   9  106.50    7.08 
  -3   4  -9  121.42    6.82 
  -3   4 -10    3.90    1.29 
   3  -4  10    3.37    1.44 
   3  -4  11    1.47    1.03 
  -3   4 -11    2.86    1.14 
  -3   3  13    2.92    1.52 
  -3   3  12  360.07   15.98 
   3  -3 -12  352.58   14.06 
   3  -3 -11    2.58    1.02 
  -3   3  11    3.31    1.50 
  -3   3  10  401.35   16.32 
   3  -3 -10  365.70   13.74 
  -3   3   9  164.03    9.15 
   3  -3  -9  148.74    7.17 
  -3   3   8  233.02   10.98 
   3  -3  -8  219.91    8.89 
  -3   3   7   16.97    2.51 
   3  -3  -7   14.58    1.77 
  -3   3   6 1099.33   34.31 
   3  -3  -6 1221.33   32.45 
   3  -3  -5    4.10    0.88 
  -3   3   5    6.02    1.39 
   3  -3  -4  407.73   12.59 
  -3   3   3  364.68   13.13 
   3  -3  -3  365.41   11.18 
  -3   3   2  785.83   22.95 
   3  -3  -2  732.55   20.49 
  -3   3   1   15.92    1.41 
   3  -3  -1   12.41    1.41 
  -3   3   1   16.57    2.04 
   3  -3  -1   14.98    1.42 
   3  -3   0 1166.50   31.95 
  -3   3   0 1124.28   33.25 
  -3   3   0 1204.84   31.05 
   3  -3   1   13.72    1.71 
  -3   3  -1   13.49    1.98 
  -3   3  -1   15.52    1.57 
   3  -3   2  767.25   23.94 
  -3   3  -2  813.22   24.70 
  -3   3  -3  410.01   14.97 
   3  -3   3  389.18   15.15 
  -3   3  -4  368.13   13.54 
   3  -3   4  364.26   13.74 
  -3   3  -5    4.22    1.09 
   3  -3   5    3.77    1.12 
   3  -3   6 1022.63   31.60 
  -3   3  -6 1111.67   30.83 
   3  -3   7    8.81    1.79 
   3  -3   8  185.84    9.31 
   3  -3   9  119.71    7.54 
  -3   3  -9  135.53    7.39 
   3  -3  10  323.47   14.45 
  -3   3 -10  354.35   14.12 
   3  -3  11    1.67    1.12 
  -3   3 -11    3.74    1.32 
  -3   2  13    4.02    1.68 
   3  -2 -12    0.65    0.70 
  -3   2  12    0.55    0.93 
  -3   2  11    3.05    1.41 
   3  -2 -11    5.48    1.38 
   3  -2 -10    4.48    1.19 
  -3   2  10    5.02    1.62 
  -3   2   9  170.31    9.02 
   3  -2  -9  134.44    6.87 
  -3   2   8  124.24    7.27 
   3  -2  -8  110.06    5.79 
  -3   2   7   15.77    2.31 
   3  -2  -7   14.28    1.78 
  -3   2   6  140.97    7.17 
   3  -2  -6  127.83    5.86 
   3  -2  -5    5.36    1.07 
  -3   2   4  170.19    7.43 
   3  -2  -4  168.33    6.59 
  -3   2   3  426.71   14.05 
   3  -2  -3  433.72   13.04 
  -3   2   2   23.34    2.19 
   3  -2  -2   20.23    1.64 
  -3   2   1   17.45    1.80 
   3  -2  -1   15.06    1.44 
   3  -2   0   28.70    2.29 
   3  -2   0   26.86    2.19 
  -3   2   0   28.93    2.30 
   3  -2   1   14.65    1.61 
   3  -2   1   13.96    1.72 
  -3   2  -1   16.03    1.69 
   3  -2   2   19.28    2.24 
  -3   2  -2   18.28    1.94 
   3  -2   3  484.49   14.79 
  -3   2  -3  455.65   15.20 
   3  -2   3  473.70   17.45 
  -3   2  -4  157.64    7.27 
   3  -2   4  140.22    7.96 
  -3   2  -5    3.91    0.90 
   3  -2   5    6.18    1.06 
   3  -2   5    4.52    1.25 
   3  -2   6  131.24    5.32 
   3  -2   6  108.26    6.58 
   3  -2   7   13.94    2.24 
   3  -2   7   14.01    1.47 
   3  -2   8   96.91    6.45 
   3  -2   9  126.48    7.80 
   3  -2  10    3.38    1.39 
  -3   2 -10    4.67    1.48 
   3  -2  11    0.70    0.90 
  -3   2 -11    0.75    0.84 
   3  -2  12    0.55    1.04 
  -3   2 -12    3.48    1.36 
   3  -1 -12    2.31    1.11 
  -3   1  12    0.97    0.95 
   3  -1 -11    4.14    1.29 
  -3   1  11    3.73    1.58 
   3  -1 -10    4.47    1.23 
  -3   1  10    4.34    1.55 
  -3   1   9  178.00    9.28 
   3  -1  -9  149.54    7.42 
  -3   1   8  124.45    7.30 
   3  -1  -8  116.11    6.04 
   3  -1  -7   14.91    1.84 
   3  -1  -6  129.76    5.97 
   3  -1  -5    6.70    1.19 
  -3   1   5    5.62    1.22 
  -3   1   4  171.72    7.39 
   3  -1  -4  169.25    6.71 
  -3   1   3  426.89   13.97 
   3  -1  -3  443.52   13.33 
  -3   1   2   21.63    1.97 
   3  -1  -2   19.58    1.64 
   3  -1  -1   14.47    1.50 
  -3   1   1   16.61    1.61 
   3  -1  -1   14.80    1.44 
  -3   1   0   25.60    1.89 
  -3   1   0   25.36    1.88 
   3  -1   0   28.35    2.02 
   3  -1   1   14.74    1.39 
  -3   1  -1   16.21    1.41 
   3  -1   2   22.51    1.64 
  -3   1  -2   21.02    1.59 
   3  -1   3  461.41   12.95 
  -3   1  -3  451.07   13.49 
   3  -1   4   64.69    3.12 
  -3   1  -4  170.24    5.33 
   3  -1   5    5.98    0.73 
   3  -1   6  144.22    4.88 
   3  -1   7   16.73    1.21 
   3  -1   8  127.39    4.34 
   3  -1   8  122.61    4.17 
  -3   1 -10    3.90    1.44 
  -3   1 -11    3.23    1.39 
  -3   1 -12    3.54    1.50 
  -3   0  12  349.72   16.58 
   3   0 -11    2.55    1.08 
  -3   0  11    2.31    1.33 
  -3   0  10  402.40   16.60 
   3   0 -10  366.15   14.15 
  -3   0   9  151.39    8.72 
   3   0  -9  140.06    7.16 
   3   0  -8  211.43    8.91 
   3   0  -7   14.50    1.86 
  -3   0   6 1151.08   34.54 
   3   0  -6 1239.29   33.54 
   3   0  -5    5.44    1.10 
  -3   0   5    5.15    1.21 
  -3   0   4  404.54   13.83 
   3   0  -4  420.11   13.11 
  -3   0   3  398.86   13.12 
   3   0  -3  404.83   12.53 
  -3   0   2  762.16   21.81 
   3   0  -2  765.14   21.26 
  -3   0   1   14.50    1.50 
   3   0  -1   14.00    1.54 
   3   0  -1   16.81    1.59 
  -3   0   0 1114.38   30.17 
   3   0   0 1165.83   31.26 
  -3   0  -1   17.90    1.38 
   3   0   1   13.39    1.78 
  -3   0  -2  749.62   19.72 
   3   0   2  737.27   23.24 
  -3   0  -3  391.01   10.75 
   3   0   3  427.44   16.19 
   3   0   4  380.80   14.93 
   3   0   5    4.39    1.37 
   3   0   6 1066.08   33.07 
   3   0   7   13.04    2.43 
   3   0   8  211.67   11.29 
   3   0   9  145.13    9.44 
   3   0  10  389.99   17.36 
  -3   0 -10  347.56   16.22 
   3   0  11    3.48    1.66 
  -3   0 -11    1.01    1.04 
   3   1 -11    1.83    1.02 
  -3  -1  11    2.34    1.47 
  -3  -1  10    2.72    1.38 
   3   1 -10    3.39    1.13 
   3   1  -9  127.92    6.83 
  -3  -1   8   91.79    6.72 
   3   1  -8   92.49    5.43 
  -3  -1   7   11.50    2.15 
   3   1  -7   11.29    1.77 
  -3  -1   6   91.47    5.96 
   3   1  -6  104.91    5.39 
   3   1  -5    3.97    0.93 
  -3  -1   5    3.67    1.09 
  -3  -1   4  113.72    5.97 
   3   1  -4  114.19    5.21 
  -3  -1   3  301.46   10.97 
   3   1  -3  309.44   10.12 
  -3  -1   2   13.68    1.64 
   3   1  -2   12.78    1.47 
   3   1  -2   15.07    1.53 
  -3  -1   1   11.16    1.37 
   3   1  -1   10.60    1.37 
  -3  -1   0   21.78    1.79 
   3   1   0   19.47    2.05 
  -3  -1  -1   11.94    1.18 
   3   1   1   10.65    1.63 
  -3  -1  -2   13.82    1.13 
   3   1   2   16.89    2.60 
  -3  -1  -2   19.70    2.33 
  -3  -1  -3  318.02    8.58 
  -3  -1  -3  308.35    9.83 
   3   1   3  316.62   13.24 
   3   1   4  107.84    6.96 
   3   1   5    4.98    1.63 
   3   1   6   99.33    7.13 
   3   1   7   10.86    2.32 
   3   1   8   85.46    6.78 
   3   1   9  132.87    8.80 
  -3  -1  -9  110.66    8.93 
   3   1  10    5.04    2.22 
  -3  -1 -10    1.78    1.44 
   3   1  11    1.94    1.44 
  -3  -1 -11    1.55    1.46 
   3   2 -10    3.62    1.32 
  -3  -2   9  118.72    8.48 
   3   2  -9  122.37    6.87 
  -3  -2   8   77.09    6.38 
   3   2  -8   86.46    5.29 
  -3  -2   7    8.06    1.94 
   3   2  -7   10.33    1.62 
   3   2  -6   83.86    4.68 
   3   2  -5    3.38    0.85 
   3   2  -4   80.74    4.12 
   3   2  -3  254.21    8.84 
   3   2  -3  245.14    8.71 
   3   2  -2    9.80    1.34 
   3   2  -2   11.07    1.39 
   3   2  -1    9.48    1.41 
   3   2   0   15.67    1.93 
   3   2   1   14.95    2.36 
  -3  -2  -2   11.86    1.15 
   3   2   2   11.59    2.26 
  -3  -2  -3  250.15    7.30 
   3   2   3  232.37   10.62 
   3   2   4   76.54    5.18 
   3   2   5    1.75    0.87 
   3   2   6   76.16    5.27 
   3   2   7    8.16    1.80 
   3   2   8   73.80    5.58 
  -3  -2  -8   63.29    6.35 
   3   2   9  101.60    6.91 
  -3  -2  -9   89.78    7.93 
   3   2  10    3.37    1.41 
  -3  -2 -10    3.08    1.73 
   3   2  11    1.53    1.14 
   3   3  -9   94.63    5.70 
   3   3  -8  137.04    6.82 
   3   3  -7    7.66    1.38 
   3   3  -6  667.76   19.96 
   3   3  -5    3.18    0.82 
   3   3  -5    3.98    0.93 
   3   3  -4  209.86    7.90 
   3   3  -4  211.58    7.94 
   3   3  -3  208.11    7.92 
   3   3  -2  409.24   13.31 
   3   3  -1    8.89    1.60 
   3   3   0  729.28   22.50 
   3   3   1    8.13    1.32 
   3   3   2  377.22   12.21 
   3   3   3  187.76    7.26 
   3   3   4  201.01    7.81 
   3   3   5    3.61    0.97 
   3   3   6  696.55   21.29 
   3   3   7   10.97    1.75 
   3   3   8  126.06    6.78 
  -4   7   7    4.16    1.81 
  -4   7   6   47.76    5.76 
  -4   7   5    0.49    1.19 
  -4   7   4   49.71    6.04 
  -4   7   3  166.89   11.40 
  -4   7   2    5.37    2.10 
  -4   7   1    5.84    2.13 
  -4   7  -1    3.66    1.57 
  -4   7  -2    3.50    1.45 
  -4   7  -3  125.87    8.06 
  -4   7  -4   39.39    4.23 
  -4   7  -5    2.30    1.10 
  -4   6   9  106.49    8.19 
  -4   6   8    3.87    1.69 
  -4   6   7    3.87    1.72 
  -4   6   6   14.15    2.97 
   4  -6  -5    4.95    1.09 
  -4   6   5    5.49    1.97 
   4  -6  -4   16.57    1.89 
  -4   6   4   18.47    3.39 
   4  -6  -3  167.76    7.15 
  -4   6   3  185.21   11.08 
   4  -6  -2  215.89    8.58 
   4  -6  -1    5.28    1.17 
   4  -6   0  223.60    9.51 
  -4   6   0  250.43   13.14 
  -4   6  -1    8.21    2.28 
   4  -6   1    9.53    1.89 
  -4   6  -2  216.93   11.66 
   4  -6   2  201.22    9.11 
  -4   6  -3  145.33    8.81 
   4  -6   3  158.92    7.44 
  -4   6  -4   15.06    2.51 
   4  -6   4   16.13    2.12 
  -4   6  -5    4.55    1.38 
   4  -6   5    4.59    1.16 
  -4   6  -6    8.71    1.83 
   4  -6   6   11.09    2.00 
  -4   6  -7    3.86    1.06 
  -4   6  -8    3.93    1.12 
  -4   6  -9   99.69    5.75 
  -4   5  10  269.35   13.93 
   4  -5 -10  288.40   11.32 
  -4   5   9  105.29    7.93 
   4  -5  -9  112.24    6.01 
  -4   5   8  151.23    9.53 
   4  -5  -8  156.11    7.10 
   4  -5  -7    9.51    1.47 
  -4   5   7   12.99    2.60 
  -4   5   6  791.17   26.73 
   4  -5  -6  744.83   21.82 
   4  -5  -5    5.39    1.01 
  -4   5   5    5.38    1.69 
   4  -5  -4  245.42    9.31 
  -4   5   4  264.46   12.55 
   4  -5  -4  242.12    8.69 
   4  -5  -3  239.23    9.05 
   4  -5  -2  492.01   15.61 
  -4   5   2  495.58   19.09 
   4  -5  -1   10.28    1.54 
  -4   5   1   11.70    2.37 
   4  -5   0  732.87   22.59 
  -4   5   0  791.91   26.44 
   4  -5   1   10.42    1.80 
  -4   5  -1   10.94    2.34 
   4  -5   2  503.13   18.06 
  -4   5  -2  493.60   19.53 
  -4   5  -3  264.07   12.55 
   4  -5   3  231.80   10.74 
  -4   5  -4  234.06   10.91 
   4  -5   4  227.11   10.01 
  -4   5  -5    2.88    1.07 
   4  -5   5    2.95    1.04 
  -4   5  -6  761.50   23.69 
   4  -5   6  714.89   23.27 
   4  -5   7   24.89    2.88 
   4  -5   8  121.46    7.18 
  -4   5  -8  144.68    7.23 
   4  -5   9   87.04    6.07 
  -4   5  -9   99.65    6.00 
   4  -5  10  242.67   11.37 
  -4   5 -10  244.82   10.66 
   4  -4 -11    0.60    0.73 
  -4   4  11    1.96    1.35 
  -4   4  10  151.98    9.60 
   4  -4 -10  149.55    7.68 
  -4   4   9  163.69    9.74 
   4  -4  -9  154.76    7.58 
  -4   4   8    7.99    2.00 
   4  -4  -8   10.09    1.62 
   4  -4  -7    4.38    1.04 
  -4   4   7    4.37    1.50 
  -4   4   6   19.38    2.87 
   4  -4  -6   15.91    1.89 
  -4   4   5    7.41    1.75 
   4  -4  -5    7.83    1.25 
   4  -4  -4   27.45    2.26 
   4  -4  -3  257.78    9.68 
  -4   4   3  275.68   11.63 
   4  -4  -3  263.31    9.23 
   4  -4  -2  344.40   11.96 
  -4   4   2  375.31   14.19 
   4  -4  -2  345.47   11.48 
   4  -4  -1   10.08    1.52 
  -4   4   1   11.39    2.02 
   4  -4   0  392.94   13.65 
  -4   4   0  400.39   15.17 
   4  -4   1   12.87    1.90 
  -4   4  -1   13.19    2.27 
   4  -4   2  296.72   12.47 
  -4   4  -2  345.41   13.76 
  -4   4  -3  280.91   12.33 
   4  -4   3  273.75   12.57 
  -4   4  -4   27.20    3.25 
   4  -4   4   23.96    3.10 
  -4   4  -5    7.03    1.52 
   4  -4   5    6.98    1.62 
  -4   4  -6   12.64    1.91 
   4  -4   6   12.97    2.13 
  -4   4  -7    4.60    1.14 
   4  -4   7    3.55    1.16 
   4  -4   8    8.12    1.73 
   4  -4   9  119.41    7.22 
   4  -4  10  119.37    7.44 
  -4   4 -10  122.78    7.13 
   4  -3 -11    1.18    0.80 
  -4   3  11    1.20    1.02 
   4  -3 -10    4.44    1.30 
  -4   3  10    9.17    2.26 
  -4   3   9  145.29    8.94 
   4  -3  -9  141.10    7.38 
  -4   3   8  102.05    7.06 
   4  -3  -8   95.04    5.57 
  -4   3   7   15.99    2.60 
   4  -3  -7   12.06    1.76 
   4  -3  -6  100.07    5.28 
   4  -3  -5    3.83    0.92 
  -4   3   4  115.73    6.59 
   4  -3  -4  109.31    5.23 
  -4   3   3  329.97   12.41 
   4  -3  -3  311.88   10.71 
   4  -3  -2   15.28    1.80 
  -4   3   2   16.47    2.15 
   4  -3  -2   13.14    1.56 
   4  -3  -1    9.98    1.48 
  -4   3   1   13.17    1.90 
   4  -3   0   18.98    2.16 
  -4   3   0   21.13    2.38 
   4  -3   1   10.15    1.68 
  -4   3  -1   11.80    1.80 
   4  -3   2   11.72    1.95 
  -4   3  -2   13.77    1.99 
   4  -3   3  340.81   14.41 
  -4   3  -3  349.00   13.09 
  -4   3  -4  109.35    6.42 
   4  -3   4  115.65    7.46 
  -4   3  -5    9.61    1.60 
   4  -3   5    3.27    1.23 
  -4   3  -6   91.36    4.91 
   4  -3   6   82.28    5.72 
   4  -3   7   16.53    2.46 
   4  -3   8   79.55    5.66 
   4  -3   9  109.82    6.94 
   4  -3  10    2.15    1.07 
  -4   3 -10    4.29    1.38 
   4  -3  11    1.23    0.86 
  -4   3 -11    1.97    1.02 
   4  -2 -11    0.98    0.82 
  -4   2  11    0.56    0.81 
  -4   2  10   77.19    6.43 
   4  -2 -10   78.20    5.57 
  -4   2   9  190.25   10.37 
   4  -2  -9  199.75    9.27 
  -4   2   8  641.92   22.78 
   4  -2  -8  665.61   21.07 
   4  -2  -7    4.31    1.10 
  -4   2   6  500.14   17.76 
   4  -2  -6  501.30   16.28 
   4  -2  -5    8.78    1.42 
  -4   2   5   11.26    1.89 
  -4   2   4  958.62   28.69 
   4  -2  -4  982.23   27.42 
  -4   2   3  324.75   11.77 
   4  -2  -3  310.96   10.73 
   4  -2  -2  124.41    5.97 
  -4   2   2  140.30    6.48 
   4  -2  -2  131.51    5.80 
   4  -2  -1   15.05    1.83 
  -4   2   1   17.49    1.98 
   4  -2  -1   13.51    1.64 
   4  -2   0 1892.99   50.35 
  -4   2   0 1860.68   49.61 
  -4   2  -1   15.23    1.72 
   4  -2   1   14.76    2.04 
  -4   2  -2  128.18    5.79 
   4  -2   2  106.89    6.44 
   4  -2   3  356.37   11.38 
  -4   2  -3  331.74   11.69 
   4  -2   3  337.85   14.21 
   4  -2   4 1098.05   30.00 
  -4   2  -4 1110.12   31.21 
   4  -2   4 1110.70   34.88 
   4  -2   5   11.90    1.39 
   4  -2   5    9.31    1.99 
  -4   2  -6  481.57   14.81 
   4  -2   6  446.92   17.47 
   4  -2   7   10.38    2.04 
   4  -2   8  542.51   19.34 
   4  -2   9  150.07    8.41 
   4  -2  10   61.02    5.23 
   4  -2  11    0.64    0.73 
  -4   2 -11    1.50    1.01 
   4  -1 -11    2.41    1.18 
  -4   1  11    2.57    1.40 
   4  -1 -10    4.16    1.32 
  -4   1  10    3.76    1.46 
  -4   1   9  141.69    8.70 
  -4   1   7   12.09    2.15 
  -4   1   6  119.16    6.87 
  -4   1   5    4.86    1.26 
  -4   1   4  121.14    6.38 
  -4   1   3  335.31   12.06 
  -4   1   2   15.13    1.85 
  -4   1   1   11.91    1.54 
  -4   1   0   19.24    1.83 
   4  -1   1   11.32    1.36 
  -4   1  -1   12.33    1.40 
   4  -1   2   15.90    1.51 
  -4   1  -2   14.54    1.44 
   4  -1   3  340.38   10.14 
  -4   1  -3  318.25   10.28 
  -4   1  -4  119.39    4.03 
   4  -1   4    0.03    0.05 
  -4   1  -5    4.11    0.62 
   4  -1   5    3.89    1.36 
   4  -1   6   79.47    5.73 
   4  -1   7   13.48    2.31 
   4  -1   8   77.17    5.76 
   4  -1   9  107.30    7.07 
   4  -1  10    2.52    1.20 
   4  -1  11    0.68    0.87 
  -4   1 -11    2.02    1.06 
  -4   0  10  155.18    9.88 
   4   0 -10  157.33    8.37 
   4   0  -9  161.99    8.24 
   4   0  -8    7.94    1.59 
  -4   0   8    8.16    1.96 
   4   0  -7    5.42    1.23 
  -4   0   7    4.24    1.38 
  -4   0   6   17.51    2.50 
   4   0  -6   14.79    1.96 
   4   0  -5    6.93    1.30 
  -4   0   5    8.34    1.64 
  -4   0   4   27.69    2.85 
   4   0  -4   27.04    2.41 
   4   0  -3  257.23    9.80 
  -4   0   3  273.43   10.39 
   4   0  -3  262.21    9.61 
  -4   0   2  361.86   12.43 
   4   0  -2  344.82   12.28 
   4   0  -2  361.59   12.11 
  -4   0   1   10.84    1.47 
   4   0  -1   11.42    1.67 
  -4   0   0  393.22   12.53 
   4   0   0  399.77   13.94 
   4   0   1   10.45    1.78 
  -4   0  -1   10.01    1.20 
  -4   0  -2  346.36   10.28 
   4   0   2  319.88   13.41 
  -4   0  -3  262.65    8.01 
   4   0   3  298.51   13.26 
   4   0   4   24.45    3.31 
   4   0   5    8.62    1.88 
   4   0   6   15.82    2.48 
   4   0   7    4.47    1.44 
   4   0   8    7.37    1.82 
   4   0   9  143.28    8.64 
   4   0  10  128.13    8.40 
  -4   0 -10  140.73    9.02 
   4   1 -10  277.73   11.87 
  -4  -1   9  118.18    8.30 
   4   1  -9  116.69    6.69 
  -4  -1   8  166.89    9.44 
   4   1  -8  150.44    7.60 
  -4  -1   7   11.18    2.18 
   4   1  -7   12.83    1.91 
  -4  -1   6  795.86   25.88 
   4   1  -6  813.23   24.12 
   4   1  -5    3.07    0.88 
  -4  -1   5    3.20    1.12 
   4   1  -4  256.28    9.68 
  -4  -1   4  260.12   10.49 
   4   1  -4  240.81    9.36 
  -4  -1   3  238.18    9.77 
   4   1  -3  246.06    9.45 
   4   1  -3  248.68    9.30 
  -4  -1   2  479.43   16.09 
   4   1  -2  509.20   16.33 
   4   1  -2  532.95   16.25 
   4   1  -1   10.93    1.70 
  -4  -1   1    7.86    1.29 
  -4  -1   0  757.79   21.68 
   4   1   0  759.79   23.39 
  -4  -1  -1   12.00    1.35 
   4   1   1    7.96    1.69 
  -4  -1  -2  498.27   14.45 
   4   1   2  561.03   19.74 
   4   1   3  257.26   12.08 
   4   1   4  244.46   11.28 
   4   1   5    4.60    1.41 
   4   1   6  760.84   25.50 
   4   1   7   24.41    3.30 
   4   1   8  132.32    8.40 
   4   1   9  106.86    7.70 
   4   1  10  258.15   13.11 
  -4  -1 -10  251.11   13.69 
   4   2  -9  107.27    6.33 
   4   2  -8    4.93    1.26 
  -4  -2   8    6.54    1.89 
   4   2  -7    2.99    0.95 
  -4  -2   7    4.89    1.54 
  -4  -2   6   10.83    2.17 
   4   2  -6    9.24    1.55 
   4   2  -6   10.51    1.62 
   4   2  -5    7.92    1.38 
  -4  -2   5    8.05    1.78 
   4   2  -5    3.78    1.00 
  -4  -2   4   15.99    2.32 
   4   2  -4   15.62    1.94 
   4   2  -4   15.56    1.91 
  -4  -2   3  176.46    8.20 
   4   2  -3  174.70    7.64 
  -4  -2   2  202.81    8.79 
   4   2  -2  228.39    9.16 
   4   2  -1    8.43    1.57 
  -4  -2   1    6.63    1.24 
  -4  -2   0  245.45    9.00 
   4   2   0  243.36   10.63 
   4   2   1   10.93    2.30 
  -4  -2  -1    6.36    1.04 
   4   2   2  238.94   11.33 
   4   2   3  191.23    9.84 
   4   2   4   18.22    2.69 
   4   2   5    3.85    1.25 
   4   2   6   10.02    2.01 
   4   2   7    4.93    1.44 
   4   2   8    4.87    1.51 
   4   2   9  107.26    7.25 
  -4  -3   6   53.98    5.07 
   4   3  -5    1.78    0.77 
  -4  -3   5    2.70    1.13 
  -4  -3   4   49.28    4.33 
  -4  -3   3  137.79    7.40 
  -4  -3   2    6.52    1.40 
  -4  -3   1    4.63    1.12 
  -5   7   5    1.72    1.44 
  -5   7   4  156.17   10.94 
  -5   7   3  149.36   10.71 
  -5   7   1    6.32    2.16 
  -5   7   0  503.06   21.68 
  -5   7  -1    8.77    2.55 
  -5   7  -2  271.16   13.78 
  -5   7  -3  127.36    8.42 
  -5   7  -4  124.25    7.90 
  -5   7  -5    2.74    1.15 
  -5   6   8   56.35    6.09 
   5  -6  -7    5.57    1.38 
  -5   6   7    6.40    2.03 
   5  -6  -6   55.94    4.20 
  -5   6   6   62.55    6.22 
   5  -6  -5    1.56    0.78 
  -5   6   5    2.26    1.34 
   5  -6  -4   56.40    4.08 
  -5   6   4   55.75    5.76 
   5  -6  -3  160.46    7.58 
  -5   6   2    6.96    2.06 
   5  -6  -2    7.55    1.52 
   5  -6  -1    5.13    1.28 
  -5   6   1    6.39    2.03 
   5  -6   0   11.52    1.91 
  -5   6   0   14.81    2.96 
   5  -6   1    4.85    1.42 
  -5   6  -1    8.94    2.26 
  -5   6  -2    9.72    2.41 
   5  -6   2    3.16    1.27 
  -5   6  -3  171.22   10.12 
   5  -6   3  165.04    8.80 
  -5   6  -4   50.07    4.81 
   5  -6   4   50.08    4.25 
  -5   6  -5    2.28    1.07 
   5  -6   5    1.46    0.86 
  -5   6  -6   48.19    4.24 
   5  -6   6   52.86    4.28 
  -5   6  -7    6.14    1.46 
   5  -6   7    5.53    1.40 
   5  -6   8   43.02    3.91 
  -5   5   9  104.80    8.09 
   5  -5  -9   84.95    5.35 
  -5   5   8   67.46    6.32 
   5  -5  -8   64.64    4.40 
   5  -5  -7    6.78    1.35 
  -5   5   7    8.11    2.15 
  -5   5   6   74.97    6.33 
   5  -5  -6   68.30    4.32 
   5  -5  -5    3.30    0.94 
   5  -5  -5    2.56    0.92 
   5  -5  -4   71.61    4.73 
   5  -5  -4   72.48    4.37 
   5  -5  -3  199.17    8.81 
  -5   5   3  225.83   11.24 
  -5   5   2    7.91    1.94 
   5  -5  -2    7.58    1.50 
  -5   5   1    8.67    1.99 
   5  -5  -1    6.81    1.46 
   5  -5   0   13.29    2.07 
  -5   5   0   12.75    2.45 
   5  -5   1    4.18    1.26 
  -5   5  -1    6.73    1.81 
   5  -5   2    7.37    1.78 
  -5   5  -2    8.18    2.04 
  -5   5  -3  208.69   10.98 
   5  -5   3  213.56   11.13 
  -5   5  -4   66.47    5.53 
   5  -5   4   59.93    5.17 
  -5   5  -5    3.83    1.22 
   5  -5   5    2.07    1.06 
  -5   5  -6   58.99    4.47 
   5  -5   6   56.56    4.64 
   5  -5   7    5.55    1.48 
  -5   5  -7    6.31    1.40 
   5  -5   8   51.79    4.42 
   5  -5   9   71.28    5.34 
  -5   4  10  290.76   14.67 
   5  -4 -10  283.56   11.80 
  -5   4   9  110.64    8.12 
   5  -4  -9  101.97    6.08 
  -5   4   8  168.01    9.92 
   5  -4  -8  152.83    7.59 
   5  -4  -7    9.06    1.57 
  -5   4   7   12.04    2.45 
   5  -4  -6  792.68   23.73 
   5  -4  -5    5.91    1.22 
  -5   4   5    3.55    1.30 
   5  -4  -4  254.99   10.47 
  -5   4   4  279.22   12.21 
   5  -4  -4  257.82    9.94 
   5  -4  -3  250.50   10.16 
  -5   4   3  242.55   11.26 
   5  -4  -3  250.06    9.65 
   5  -4  -2  522.65   17.16 
  -5   4   2  498.93   18.20 
  -5   4   1   11.39    2.05 
   5  -4  -1   10.46    1.79 
   5  -4   0  826.92   25.55 
  -5   4   0  813.15   26.11 
   5  -4   1    8.73    1.75 
  -5   4  -1    9.08    1.81 
   5  -4   2  472.54   17.79 
  -5   4  -2  507.89   17.94 
   5  -4   3  242.98   12.17 
  -5   4  -3  256.08   11.37 
  -5   4  -4  264.97   11.68 
   5  -4   4  252.38   12.59 
  -5   4  -5    2.81    1.05 
   5  -4   5    3.41    1.30 
  -5   4  -6  804.16   23.97 
   5  -4   6  767.81   25.68 
  -5   4  -7    8.61    1.43 
   5  -4   7    8.42    1.83 
   5  -4   8  127.95    7.51 
   5  -4   9   91.90    6.25 
   5  -3 -10    3.15    1.15 
  -5   3  10    3.39    1.62 
  -5   3   9  122.80    8.38 
   5  -3  -9  108.12    6.43 
  -5   3   8   70.81    6.08 
   5  -3  -8   77.79    5.10 
   5  -3  -7    9.08    1.65 
  -5   3   6   91.94    6.49 
   5  -3  -6   84.69    5.09 
   5  -3  -5    4.22    1.07 
  -5   3   5    3.01    1.18 
   5  -3  -4   92.93    5.50 
  -5   3   4   97.66    6.23 
   5  -3  -4   88.10    5.08 
   5  -3  -3  254.79   10.44 
  -5   3   3  268.28   11.19 
   5  -3  -3  262.71   10.11 
  -5   3   2   12.67    2.01 
   5  -3  -2   11.08    1.78 
   5  -3  -2   15.88    2.00 
  -5   3   1    9.49    1.69 
   5  -3  -1    9.15    1.67 
   5  -3   0   20.33    2.55 
  -5   3   0   21.71    2.45 
   5  -3   1    7.52    1.63 
  -5   3  -1    9.36    1.62 
   5  -3   2   10.08    1.94 
  -5   3  -2   10.27    1.74 
  -5   3  -3  266.67   10.75 
   5  -3   3  259.60   12.40 
  -5   3  -4   89.46    5.51 
   5  -3   4   89.67    7.12 
  -5   3  -5    5.70    1.29 
   5  -3   5    5.62    1.64 
  -5   3  -6   73.17    4.18 
   5  -3   6   73.68    5.75 
   5  -3   7    6.33    1.67 
   5  -3   8   73.54    5.60 
   5  -3   9   92.64    6.38 
   5  -3  10    3.01    1.26 
  -5   2  10    6.45    1.96 
   5  -2  -9  112.97    6.67 
   5  -2  -8   78.15    5.24 
   5  -2  -7    8.70    1.67 
  -5   2   7   10.18    2.09 
  -5   2   6   88.84    6.12 
   5  -2  -6   85.32    5.17 
   5  -2  -5    3.40    1.01 
  -5   2   5    4.77    1.34 
  -5   2   4   89.00    5.67 
   5  -2  -4   90.50    5.21 
  -5   2   3  257.31   10.83 
   5  -2  -3  284.00   10.57 
  -5   2   2   11.97    1.84 
   5  -2  -2   11.01    1.71 
  -5   2   1   11.03    1.72 
  -5   2   0   17.59    2.06 
  -5   2  -1    9.02    1.42 
  -5   2  -2    9.37    1.42 
  -5   2  -3  257.64    9.50 
  -5   2  -4   92.14    4.94 
  -5   1   9  120.09    8.26 
  -5   1   8  163.69    9.45 
  -5   1   7    9.01    1.99 
  -5   1   6  840.97   27.10 
   5  -1  -5    5.75    1.30 
  -5   1   5    4.56    1.32 
   5  -1  -4  253.83   10.44 
  -5   1   4  271.03   11.07 
   5  -1  -4  236.40    9.87 
   5  -1  -3  260.33   10.58 
  -5   1   3  269.82   10.72 
   5  -1  -3  247.66   10.09 
   5  -1  -2  515.65   17.40 
  -5   1   2  527.55   17.22 
   5  -1  -2  515.62   17.12 
  -5   1   1   12.23    1.70 
   5  -1  -1   12.80    2.02 
  -5   1   0  807.61   23.74 
   5  -1   0  845.51   25.88 
   5  -1   1    8.75    1.76 
  -5   1  -1    9.78    1.37 
  -5   1  -2  503.44   14.97 
   5  -1   2  476.16   18.09 
  -5   1  -3  243.79    8.36 
   5  -1   3  244.07   12.25 
   5  -1   4  270.12   13.28 
   5  -1   5    4.21    1.53 
   5  -1   6  810.27   26.62 
   5  -1   7    7.28    1.79 
   5  -1   8  130.59    7.78 
   5  -1   9   95.55    6.56 
   5   0  -9   92.68    6.02 
  -5   0   8   72.30    6.06 
   5   0  -8   63.75    4.72 
   5   0  -7    6.84    1.46 
  -5   0   7    9.03    2.03 
  -5   0   6   73.36    5.62 
   5   0  -6   75.52    4.86 
   5   0  -5    1.82    0.78 
  -5   0   5    3.50    1.19 
   5   0  -5    4.02    1.19 
   5   0  -4   66.31    4.66 
  -5   0   4   72.81    5.05 
   5   0  -4   68.62    4.55 
  -5   0   3  211.99    9.32 
   5   0  -3  207.85    9.18 
   5   0  -3  215.05    9.07 
  -5   0   2    8.56    1.53 
   5   0  -2    8.24    1.61 
  -5   0   1   11.91    1.67 
   5   0  -1    7.81    1.62 
  -5   0   0   15.81    1.83 
   5   0   0   13.44    2.22 
   5   0   1    5.08    1.41 
  -5   0  -1    7.90    1.17 
  -5   0  -2    8.57    1.09 
   5   0   2    6.43    1.75 
   5   0   3  228.60   12.21 
   5   0   4   71.62    6.01 
   5   0   5    1.88    1.15 
   5   0   6   59.31    5.01 
   5   0   7    7.52    1.79 
   5   0   8   58.32    4.97 
   5   0   9   78.94    5.99 
   5   1  -8   49.24    4.06 
   5   1  -7    6.68    1.48 
  -5  -1   7    6.56    1.80 
   5   1  -7    5.06    1.43 
   5   1  -6   55.91    4.30 
  -5  -1   6   55.55    4.89 
   5   1  -6   58.09    4.23 
   5   1  -5    2.16    0.90 
  -5  -1   5    2.42    1.10 
   5   1  -5    2.36    0.99 
  -5  -1   4   56.92    4.52 
   5   1  -4   60.41    4.35 
   5   1  -4   57.03    4.18 
  -5  -1   3  175.09    8.31 
   5   1  -3  177.79    8.38 
  -5  -1   2    6.22    1.34 
   5   1  -2    6.43    1.49 
   5   1  -1    5.74    1.47 
  -5  -1   1    6.26    1.27 
   5   1   0   14.03    2.24 
  -5  -1   0   13.74    1.69 
   5   1   1    4.62    1.48 
   5   1   2    5.25    1.75 
   5   1   3  181.43   10.00 
   5   1   4   59.88    5.09 
   5   1   5    1.51    0.95 
   5   1   6   51.58    4.66 
   5   1   7    8.33    1.97 
   5   1   8   52.86    4.84 
   5   2  -7    5.50    1.37 
   5   2  -6  538.44   18.06 
  -5  -2   5    1.75    0.96 
   5   2  -5    3.13    1.05 
  -5  -2   4  140.83    7.75 
   5   2  -4  147.86    7.48 
  -5  -2   3  150.88    7.68 
   5   2  -3  145.22    7.58 
  -5  -2   2  287.00   11.30 
   5   2  -2  289.43   11.84 
   5   2  -1    7.56    1.75 
   5   2   0  533.70   20.08 
   5   2   1    9.05    2.23 
   5   2   2  318.75   13.77 
   5   2   3  168.22    9.08 
   5   2   4  159.19    8.72 
  -6   7   3  125.52    9.65 
  -6   7   2    4.58    2.04 
  -6   7   1    2.83    1.58 
  -6   7   0   12.99    2.93 
  -6   7  -1    4.87    1.87 
  -6   7  -2    4.78    1.87 
  -6   7  -3  118.86    8.38 
  -6   7  -4   36.23    4.11 
   6  -6  -7    2.38    1.08 
   6  -6  -6  233.20   10.62 
  -6   6   6  248.52   13.56 
   6  -6  -6  238.73   10.07 
   6  -6  -5    2.74    1.06 
   6  -6  -4  496.30   17.67 
  -6   6   4  501.71   20.65 
   6  -6  -3  149.85    8.07 
  -6   6   3  163.37   10.18 
   6  -6  -2   61.26    4.87 
  -6   6   2   59.22    5.96 
   6  -6  -1    5.88    1.56 
  -6   6   1    7.01    2.12 
   6  -6   0  853.32   28.07 
  -6   6   0 1019.93   32.31 
   6  -6   1    9.24    2.06 
  -6   6  -1    7.56    2.15 
   6  -6   2   57.75    5.43 
  -6   6  -2   56.31    5.61 
  -6   6  -3  160.91    9.79 
   6  -6   3  147.81    9.16 
  -6   6  -4  468.55   18.20 
   6  -6   4  440.05   17.50 
  -6   6  -5    6.67    1.67 
   6  -6   5    4.98    1.51 
  -6   6  -6  210.01    9.72 
   6  -6   6  207.71    9.96 
   6  -6   7    2.50    1.06 
   6  -5  -8   53.46    4.22 
   6  -5  -7    6.65    1.47 
   6  -5  -7    7.00    1.68 
   6  -5  -6   61.50    4.81 
   6  -5  -6   52.56    4.14 
   6  -5  -5    2.26    0.95 
   6  -5  -5    2.33    1.02 
   6  -5  -4   54.51    4.55 
  -6   5   4   64.68    5.77 
   6  -5  -3  171.41    8.76 
  -6   5   3  190.49   10.36 
  -6   5   2    6.24    1.78 
   6  -5  -2    6.91    1.63 
   6  -5  -1    6.26    1.61 
  -6   5   1   14.98    2.61 
   6  -5   0    9.85    2.00 
  -6   5   0   14.16    2.55 
   6  -5   1    5.21    1.52 
  -6   5  -1    4.47    1.56 
   6  -5   2    4.81    1.59 
  -6   5  -2    7.15    1.87 
  -6   5  -3  182.94    9.79 
   6  -5   3  177.26   10.55 
  -6   5  -4   54.27    4.99 
   6  -5   4   57.74    5.60 
  -6   5  -5    1.27    0.80 
   6  -5   5    2.68    1.23 
   6  -5   6   49.23    4.66 
   6  -5   7    5.34    1.51 
   6  -4  -8    6.27    1.50 
   6  -4  -7    3.94    1.21 
   6  -4  -7    3.47    1.22 
  -6   4   7    3.45    1.45 
   6  -4  -6    8.20    1.63 
   6  -4  -6    9.30    1.89 
  -6   4   6   12.78    2.52 
   6  -4  -5    4.59    1.23 
   6  -4  -5    5.52    1.48 
  -6   4   5    7.35    1.93 
   6  -4  -4   17.06    2.52 
  -6   4   4   18.09    2.86 
   6  -4  -4   19.12    2.49 
   6  -4  -3  183.52    9.07 
  -6   4   3  184.90    9.68 
   6  -4  -2  238.34   10.73 
  -6   4   2  225.37   10.77 
  -6   4   1    8.61    1.86 
   6  -4  -1    6.34    1.62 
   6  -4   0  248.49   11.53 
  -6   4   0  263.60   11.53 
   6  -4   1    7.43    1.74 
  -6   4  -1    8.22    1.76 
   6  -4   2  194.20   10.50 
  -6   4  -2  219.03   10.15 
   6  -4   3  177.40   10.54 
  -6   4  -3  182.95    9.15 
   6  -4   4   17.29    3.19 
  -6   4  -4   15.13    2.35 
  -6   4  -5    7.06    1.42 
   6  -4   5    5.63    1.77 
   6  -4   6    7.99    1.95 
   6  -4   7    2.78    1.21 
   6  -4   8    2.29    1.14 
  -6   3   8  158.36    9.62 
   6  -3  -8  127.04    7.19 
   6  -3  -7   11.02    1.92 
  -6   3   7    9.46    2.24 
   6  -3  -6  741.90   24.41 
  -6   3   6  768.39   26.06 
   6  -3  -6  740.35   23.71 
   6  -3  -5    3.22    1.08 
   6  -3  -5    3.18    1.16 
  -6   3   5    3.63    1.35 
   6  -3  -4  222.76   10.42 
  -6   3   4  226.88   10.83 
   6  -3  -4  232.78   10.07 
   6  -3  -3  226.12   10.30 
  -6   3   3  216.11   10.24 
   6  -3  -2  450.98   16.64 
  -6   3   2  437.95   16.22 
  -6   3   1   11.68    1.97 
   6  -3  -1    8.87    1.92 
   6  -3   0  696.82   23.43 
  -6   3   0  677.62   21.90 
   6  -3   1    6.45    1.74 
  -6   3  -1    8.11    1.57 
  -6   3  -2  408.51   14.52 
   6  -3   2  415.39   16.77 
  -6   3  -3  208.17    9.14 
   6  -3   3  208.53   11.48 
   6  -3   4  236.24   12.94 
   6  -3   5    3.14    1.44 
   6  -3   6  709.07   24.79 
   6  -3   7    6.14    1.78 
   6  -3   8  110.55    7.24 
   6  -2  -8    4.79    1.33 
  -6   2   8    4.83    1.69 
   6  -2  -7    2.71    1.05 
   6  -2  -7    3.03    1.17 
  -6   2   7    3.68    1.45 
   6  -2  -6   10.83    1.92 
   6  -2  -6   11.18    2.09 
  -6   2   6   11.40    2.24 
   6  -2  -5    4.24    1.25 
   6  -2  -5    5.65    1.49 
   6  -2  -4   18.73    2.63 
  -6   2   4   18.86    2.66 
   6  -2  -3  182.19    9.14 
  -6   2   3  185.55    9.08 
   6  -2  -2  223.93   10.57 
  -6   2   2  237.75   10.30 
  -6   2   1    8.60    1.61 
   6  -2  -1    6.14    1.62 
  -6   2   0  264.01   10.45 
   6  -2   0  264.16   11.98 
   6  -2   1    4.69    1.56 
  -6   2  -1    8.34    1.43 
  -6   2  -2  213.15    8.50 
   6  -2   2  202.13   10.81 
   6  -2   3  169.97   10.36 
   6  -2   4   18.14    3.29 
   6  -2   5    5.21    1.76 
   6  -2   6    9.93    2.16 
   6  -2   7    2.99    1.26 
   6  -2   8    4.54    1.43 
   6  -1  -7    9.37    1.87 
   6  -1  -7    7.66    1.75 
  -6   1   7    6.39    1.82 
   6  -1  -6   60.42    4.92 
  -6   1   6   60.86    5.28 
   6  -1  -6   61.77    4.75 
   6  -1  -5    1.88    0.92 
  -6   1   5    1.52    0.87 
   6  -1  -5    3.34    1.20 
   6  -1  -4   57.88    4.73 
  -6   1   4   62.29    4.94 
   6  -1  -4   64.51    4.79 
  -6   1   3  181.21    8.81 
   6  -1  -3  182.67    9.16 
  -6   1   2    6.24    1.40 
   6  -1  -2    8.07    1.83 
   6  -1  -1    5.80    1.58 
  -6   1   1    4.85    1.19 
   6  -1   0   12.32    2.30 
  -6   1   0   13.13    1.83 
   6  -1   1    5.83    1.61 
  -6   1  -1    5.05    1.06 
   6  -1   2    8.00    2.04 
   6  -1   3  164.69   10.37 
   6  -1   4   61.08    5.94 
   6  -1   5    4.53    1.57 
   6  -1   6   48.51    4.69 
   6  -1   7    3.94    1.41 
   6   0  -7    3.54    1.30 
   6   0  -6  234.09   10.89 
  -6   0   6  246.10   11.70 
   6   0  -6  246.66   10.81 
   6   0  -5    7.15    1.61 
   6   0  -5    4.74    1.40 
  -6   0   4  501.45   18.12 
   6   0  -4  513.58   18.21 
  -6   0   3  150.68    7.81 
   6   0  -3  152.27    8.26 
  -6   0   2   56.72    4.27 
   6   0  -2   61.30    5.01 
   6   0  -1    7.00    1.76 
  -6   0   1    7.26    1.42 
   6   0   0  908.37   28.94 
   6   0   1    7.67    2.00 
   6   0   2   59.88    5.89 
   6   0   3  148.09    9.60 
   6   0   4  501.33   19.60 
   6   0   5    4.40    1.58 
   6   0   6  219.51   10.76 
   6   0   7    2.54    1.17 
   6   1  -6   39.39    3.85 
  -6  -1   5    2.48    1.10 
   6   1  -5    1.13    0.87 
  -6  -1   4   39.04    3.82 
   6   1  -4   39.13    3.89 
  -6  -1   3  122.46    6.91 
   6   1  -3  123.12    7.37 
   6   1  -2    3.90    1.37 
   6   1  -1    3.57    1.36 
   6   1   0    6.24    1.85 
   6   1   1    3.77    1.68 
   6   1   2    6.58    2.04 
   6   1   3  115.24    7.68 
   6   1   4   41.81    4.25 
   6   1   5    1.93    1.12 
   6   1   6   41.89    4.15 
   7  -7  -3  105.94    7.18 
   7  -7  -2    4.37    1.46 
   7  -7  -1    2.16    1.13 
   7  -7   0    8.03    2.00 
   7  -7   1    2.51    1.43 
   7  -7   2    3.86    1.61 
   7  -7   3   98.40    7.13 
   7  -6  -4   41.44    4.30 
   7  -6  -3  122.11    7.81 
  -7   6   3  133.75    9.15 
   7  -6  -2    5.67    1.66 
  -7   6   2    6.17    2.00 
   7  -6  -1    5.23    1.66 
  -7   6   1    6.20    1.98 
   7  -6   0    9.19    2.11 
  -7   6   0   10.10    2.44 
   7  -6   1    6.23    1.87 
  -7   6  -1    3.62    1.52 
   7  -6   2    4.30    1.68 
  -7   6  -2    5.74    1.91 
  -7   6  -3  125.78    8.40 
   7  -6   3  123.47    8.87 
  -7   6  -4   41.56    4.47 
   7  -6   4   36.79    4.44 
  -7   5   5    3.39    1.50 
   7  -5  -5    2.37    1.13 
   7  -5  -4  160.32    9.07 
  -7   5   4  162.41    9.90 
   7  -5  -3  169.74    9.37 
  -7   5   3  152.42    9.46 
   7  -5  -2  313.35   13.95 
  -7   5   2  306.88   14.25 
   7  -5  -1    7.08    1.89 
  -7   5   1    4.65    1.60 
   7  -5   0  459.08   18.39 
  -7   5   0  492.95   18.76 
   7  -5   1    5.42    1.80 
  -7   5  -1   11.57    2.39 
   7  -5   2  278.60   14.01 
  -7   5  -2  308.27   13.55 
  -7   5  -3  154.75    8.84 
   7  -5   3  142.26    9.86 
   7  -5   4  143.12    9.71 
   7  -5   5    1.09    0.98 
  -7   4   5    1.72    1.15 
   7  -4  -5    1.82    1.13 
   7  -4  -4   53.40    4.91 
  -7   4   4   46.54    4.79 
   7  -4  -3  156.91    9.06 
  -7   4   3  151.93    8.94 
  -7   4   2    5.98    1.63 
   7  -4  -2    5.97    1.77 
   7  -4  -1    2.64    1.26 
  -7   4   1    7.38    1.89 
   7  -4   0   12.11    2.45 
  -7   4   0   12.20    2.22 
   7  -4   1    4.16    1.49 
  -7   4  -1    5.32    1.48 
   7  -4   2    8.69    2.28 
  -7   4  -2    5.97    1.55 
   7  -4   3  151.65   10.26 
   7  -4   4   39.26    5.05 
   7  -4   5    1.94    1.18 
   7  -3  -5    3.32    1.23 
  -7   3   5    0.49    0.75 
  -7   3   4   48.58    4.73 
  -7   3   3  158.17    8.80 
  -7   3   2    6.08    1.63 
  -7   3   1    6.52    1.61 
  -7   3   0   12.49    2.07 
  -7   3  -1    3.83    1.18 
  -7   2   5    3.70    1.37 
   7  -2  -5    1.99    1.20 
   7  -2  -4  159.41    9.22 
  -7   2   4  171.25    9.31 
  -7   2   3  151.46    8.50 
   7  -2  -3  160.72    9.23 
  -7   2   2  314.01   12.86 
   7  -2  -2  316.27   14.21 
   7  -2  -1    6.70    1.89 
  -7   2   1    5.48    1.39 
  -7   2   0  495.93   16.76 
   7  -2   0  474.36   18.99 
   7  -2   1    5.32    1.78 
   7  -2   2  299.71   14.75 
   7  -2   3  145.07   10.13 
   7  -2   4  150.65   10.18 
   7  -2   5    2.44    1.37 
  -7   1   4   43.13    4.14 
   7  -1  -4   46.36    4.62 
  -7   1   3  131.86    7.41 
   7  -1  -3  129.26    8.18 
   7  -1  -2    4.03    1.44 
  -7   1   2    5.77    1.48 
   7  -1  -1    2.29    1.25 
   7  -1   0    5.41    1.67 
   7  -1   1    3.16    1.54 
   7  -1   2    4.44    1.92 
   7  -1   3  146.51   10.11 
   7  -1   4   41.93    4.95 
   7   0  -3  103.87    7.17 
   7   0  -2    2.64    1.24 
   7   0  -1    2.36    1.20 
   7   0   0   10.34    2.39 
   7   0   1    2.63    1.51 
   7   0   2    5.28    1.92 
   7   0   3  107.08    7.95 
  -8   5   1    3.96    1.51 
  -8   5   0    7.90    2.03 
  -8   5  -1    5.85    1.80 
  -8   4   2   41.43    4.42 
  -8   4   1    5.88    1.69 
  -8   4   0  781.48   25.96 
  -8   3   2    4.54    1.43 
   0   0   0    0.00    0.00 
; 
_shelx_hkl_checksum   21631 
  


==> anc/YV6Sn6_20230519.cif <==
 
data_YVSn_test1_abs 
  
_audit_creation_method            SHELXL-2013 
_chemical_name_systematic 
; 
 ? 
; 
_chemical_name_common             ? 
_chemical_melting_point           ? 
_chemical_formula_moiety          ? 
_chemical_formula_sum 
 'Sn6 V6 Y' 
_chemical_formula_weight          1106.69 
  
loop_ 
 _atom_type_symbol 
 _atom_type_description 
 _atom_type_scat_dispersion_real 
 _atom_type_scat_dispersion_imag 
 _atom_type_scat_source 
 'V'  'V'   0.3005   0.5294 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
 'Y'  'Y'  -2.7962   3.5667 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
 'Sn'  'Sn'  -0.6537   1.4246 
 'International Tables Vol C Tables 4.2.6.8 and 6.1.1.4' 
  
_space_group_crystal_system       hexagonal 
_space_group_IT_number            191 
_space_group_name_H-M_alt         'P 6/m m m' 
_space_group_name_Hall            '-P 6 2' 
  
_shelx_space_group_comment 
; 
The symmetry employed for this shelxl refinement is uniquely defined 
by the following loop, which should always be used as a source of 
symmetry information in preference to the above space-group names. 
They are only intended as comments. 
; 
  
loop_ 
 _space_group_symop_operation_xyz 
 'x, y, z' 
 '-y, x-y, z' 
 '-x+y, -x, z' 
 '-x, -y, z' 
 'y, -x+y, z' 
 'x-y, x, z' 
 'y, x, -z' 
 'x-y, -y, -z' 
 '-x, -x+y, -z' 
 '-y, -x, -z' 
 '-x+y, y, -z' 
 'x, x-y, -z' 
 '-x, -y, -z' 
 'y, -x+y, -z' 
 'x-y, x, -z' 
 'x, y, -z' 
 '-y, x-y, -z' 
 '-x+y, -x, -z' 
 '-y, -x, z' 
 '-x+y, y, z' 
 'x, x-y, z' 
 'y, x, z' 
 'x-y, -y, z' 
 '-x, -x+y, z' 
  
_cell_length_a                    5.5169(4) 
_cell_length_b                    5.5169(4) 
_cell_length_c                    9.1780(10) 
_cell_angle_alpha                 90 
_cell_angle_beta                  90 
_cell_angle_gamma                 120 
_cell_volume                      241.92(4) 
_cell_formula_units_Z             1 
_cell_measurement_temperature     293(2) 
_cell_measurement_reflns_used     344
_cell_measurement_theta_min       2.2260
_cell_measurement_theta_max       33.4290
  
_exptl_crystal_description        Silver_color 
_exptl_crystal_colour             ? 
_exptl_crystal_density_meas       ? 
_exptl_crystal_density_method     ? 
_exptl_crystal_density_diffrn     7.596 
_exptl_crystal_F_000              477 
_exptl_transmission_factor_min    ? 
_exptl_transmission_factor_max    ? 
_exptl_crystal_size_max           ? 
_exptl_crystal_size_mid           ? 
_exptl_crystal_size_min           ? 
_exptl_absorpt_coefficient_mu     26.521 
_shelx_estimated_absorpt_T_min    ? 
_shelx_estimated_absorpt_T_max    ? 
_exptl_absorpt_correction_type    none 
_exptl_absorpt_correction_T_min   ? 
_exptl_absorpt_correction_T_max   ? 
_exptl_absorpt_process_details    ? 
  
_exptl_special_details 
; 
 ? 
; 
  
_diffrn_ambient_temperature       293(2) 
_diffrn_radiation_wavelength      0.71073 
_diffrn_radiation_type            MoK\a 
_diffrn_source                    ? 
_diffrn_measurement_device_type   'Bruker APEX-II CCD' 
_diffrn_measurement_method        '\f and \w scans' 
_diffrn_detector_area_resol_mean  ? 
_diffrn_reflns_number             2669 
_diffrn_reflns_av_unetI/netI      0.0167 
_diffrn_reflns_av_R_equivalents   0.0347 
_diffrn_reflns_limit_h_min        -8 
_diffrn_reflns_limit_h_max        7 
_diffrn_reflns_limit_k_min        -7 
_diffrn_reflns_limit_k_max        7 
_diffrn_reflns_limit_l_min        -13 
_diffrn_reflns_limit_l_max        13 
_diffrn_reflns_theta_min          2.219 
_diffrn_reflns_theta_max          33.059 
_diffrn_reflns_theta_full         25.242 
_diffrn_measured_fraction_theta_max   0.962 
_diffrn_measured_fraction_theta_full  1.000 
_diffrn_reflns_Laue_measured_fraction_max    0.962 
_diffrn_reflns_Laue_measured_fraction_full   1.000 
_diffrn_reflns_point_group_measured_fraction_max   0.962 
_diffrn_reflns_point_group_measured_fraction_full  1.000 
_reflns_number_total              227 
_reflns_number_gt                 210 
_reflns_threshold_expression      'I > 2\s(I)' 
_reflns_Friedel_coverage          0.000 
_reflns_Friedel_fraction_max      . 
_reflns_Friedel_fraction_full     . 
  
_reflns_special_details 
; 
 Reflections were merged by SHELXL according to the crystal 
 class for the calculation of statistics and refinement. 
  
 _reflns_Friedel_fraction is defined as the number of unique 
 Friedel pairs measured divided by the number that would be 
 possible theoretically, ignoring centric projections and 
 systematic absences. 
; 
  
_computing_data_collection        'Bruker APEX2' 
_computing_cell_refinement        'Bruker SAINT' 
_computing_data_reduction         'Bruker SAINT' 
_computing_structure_solution     'SHELXS-97 (Sheldrick 2008)' 
_computing_structure_refinement   'SHELXL-2013 (Sheldrick, 2013)' 
_computing_molecular_graphics     'Bruker SHELXTL' 
_computing_publication_material   'Bruker SHELXTL' 
  
_refine_special_details 
; 
 Refined as a 2-component inversion twin. 
; 
_refine_ls_structure_factor_coef  Fsqd 
_refine_ls_matrix_type            full 
_refine_ls_weighting_scheme       calc 
_refine_ls_weighting_details 
'w=1/[\s^2^(Fo^2^)+(0.0166P)^2^+0.2900P] where P=(Fo^2^+2Fc^2^)/3' 
_atom_sites_solution_primary      ? 
_atom_sites_solution_secondary    ? 
_atom_sites_solution_hydrogens    . 
_refine_ls_hydrogen_treatment     undef 
_refine_ls_extinction_method      SHELXL 
_refine_ls_extinction_coef        0.0387(15) 
_refine_ls_extinction_expression 
 'Fc^*^=kFc[1+0.001xFc^2^\l^3^/sin(2\q)]^-1/4^' 
_refine_ls_number_reflns          227 
_refine_ls_number_parameters      16 
_refine_ls_number_restraints      0 
_refine_ls_R_factor_all           0.0176 
_refine_ls_R_factor_gt            0.0158 
_refine_ls_wR_factor_ref          0.0379 
_refine_ls_wR_factor_gt           0.0375 
_refine_ls_goodness_of_fit_ref    1.207 
_refine_ls_restrained_S_all       1.207 
_refine_ls_shift/su_max           0.000 
_refine_ls_shift/su_mean          0.000 
  
loop_ 
 _atom_site_label 
 _atom_site_type_symbol 
 _atom_site_fract_x 
 _atom_site_fract_y 
 _atom_site_fract_z 
 _atom_site_U_iso_or_equiv 
 _atom_site_adp_type 
 _atom_site_occupancy 
 _atom_site_site_symmetry_order 
 _atom_site_calc_flag 
 _atom_site_refinement_flags_posn 
 _atom_site_refinement_flags_adp 
 _atom_site_refinement_flags_occupancy 
 _atom_site_disorder_assembly 
 _atom_site_disorder_group 
Sn1 Sn 0.0000 0.0000 0.33337(6) 0.00702(17) Uani 1 12 d S T P . . 
Sn2 Sn 0.3333 0.6667 0.5000 0.00635(16) Uani 1 12 d S T P . . 
Sn3 Sn 0.3333 0.6667 0.0000 0.00553(16) Uani 1 12 d S T P . . 
V1 V 0.5000 0.0000 0.24841(7) 0.00528(19) Uani 1 4 d S T P . . 
Y1 Y 0.0000 0.0000 0.0000 0.0083(2) Uani 1 24 d S T P . . 
  
loop_ 
 _atom_site_aniso_label 
 _atom_site_aniso_U_11 
 _atom_site_aniso_U_22 
 _atom_site_aniso_U_33 
 _atom_site_aniso_U_23 
 _atom_site_aniso_U_13 
 _atom_site_aniso_U_12 
Sn1 0.0057(2) 0.0057(2) 0.0096(3) 0.000 0.000 0.00287(10) 
Sn2 0.0070(2) 0.0070(2) 0.0050(3) 0.000 0.000 0.00351(10) 
Sn3 0.0057(2) 0.0057(2) 0.0052(3) 0.000 0.000 0.00285(10) 
V1 0.0051(3) 0.0055(4) 0.0053(4) 0.000 0.000 0.00274(19) 
Y1 0.0068(3) 0.0068(3) 0.0113(5) 0.000 0.000 0.00342(16) 
  
_geom_special_details 
; 
 All esds (except the esd in the dihedral angle between two l.s. planes) 
 are estimated using the full covariance matrix.  The cell esds are taken 
 into account individually in the estimation of esds in distances, angles 
 and torsion angles; correlations between esds in cell parameters are only 
 used when they are defined by crystal symmetry.  An approximate (isotropic) 
 treatment of cell esds is used for estimating esds involving l.s. planes. 
; 
  
loop_ 
 _geom_bond_atom_site_label_1 
 _geom_bond_atom_site_label_2 
 _geom_bond_distance 
 _geom_bond_site_symmetry_2 
 _geom_bond_publ_flag 
Sn1 V1 2.8665(3) 3 ? 
Sn1 V1 2.8665(3) 3_665 ? 
Sn1 V1 2.8665(3) 2_545 ? 
Sn1 V1 2.8665(3) 1_455 ? 
Sn1 V1 2.8665(3) 2 ? 
Sn1 V1 2.8665(3) . ? 
Sn1 Sn1 3.0586(11) 13_556 ? 
Sn1 Y1 3.0597(6) . ? 
Sn2 V1 2.8050(6) 2 ? 
Sn2 V1 2.8050(6) 13_666 ? 
Sn2 V1 2.8050(6) 14_566 ? 
Sn2 V1 2.8050(6) 1_565 ? 
Sn2 V1 2.8050(6) 15_556 ? 
Sn2 V1 2.8050(6) 3_665 ? 
Sn2 Sn2 3.1851(2) 13_666 ? 
Sn2 Sn2 3.1852(2) 13_676 ? 
Sn2 Sn2 3.1852(2) 13_566 ? 
Sn3 V1 2.7811(6) 14_565 ? 
Sn3 V1 2.7811(6) 1_565 ? 
Sn3 V1 2.7811(6) 2 ? 
Sn3 V1 2.7811(6) 13_665 ? 
Sn3 V1 2.7811(6) 15 ? 
Sn3 V1 2.7811(6) 3_665 ? 
Sn3 Sn3 3.1851(2) 13_665 ? 
Sn3 Y1 3.1852(2) 1_565 ? 
Sn3 Y1 3.1852(2) 1_665 ? 
Sn3 Y1 3.1852(2) . ? 
Sn3 Sn3 3.1852(2) 13_675 ? 
Sn3 Sn3 3.1852(2) 13_565 ? 
V1 V1 2.75844(19) 2_655 ? 
V1 V1 2.75844(19) 2_545 ? 
V1 V1 2.75844(19) 3_665 ? 
V1 V1 2.75844(19) 3_655 ? 
V1 Sn2 2.8051(6) 13_666 ? 
V1 Sn2 2.8051(6) 1_545 ? 
V1 Sn3 2.7811(6) 1_545 ? 
V1 Sn3 2.7811(6) 13_665 ? 
V1 Sn1 2.8665(3) 1_655 ? 
Y1 Sn1 3.0597(6) 13 ? 
Y1 Sn3 3.1852(2) 13_665 ? 
Y1 Sn3 3.1852(2) 13 ? 
Y1 Sn3 3.1852(2) 1_445 ? 
Y1 Sn3 3.1852(2) 1_545 ? 
Y1 Sn3 3.1852(2) 13_565 ? 
  
loop_ 
 _geom_angle_atom_site_label_1 
 _geom_angle_atom_site_label_2 
 _geom_angle_atom_site_label_3 
 _geom_angle 
 _geom_angle_site_symmetry_1 
 _geom_angle_site_symmetry_3 
 _geom_angle_publ_flag 
V1 Sn1 V1 148.43(3) 3 3_665 ? 
V1 Sn1 V1 57.521(5) 3 2_545 ? 
V1 Sn1 V1 112.893(13) 3_665 2_545 ? 
V1 Sn1 V1 57.521(5) 3 1_455 ? 
V1 Sn1 V1 112.893(13) 3_665 1_455 ? 
V1 Sn1 V1 112.893(14) 2_545 1_455 ? 
V1 Sn1 V1 112.893(13) 3 2 ? 
V1 Sn1 V1 57.521(5) 3_665 2 ? 
V1 Sn1 V1 148.43(3) 2_545 2 ? 
V1 Sn1 V1 57.521(5) 1_455 2 ? 
V1 Sn1 V1 112.893(14) 3 . ? 
V1 Sn1 V1 57.520(5) 3_665 . ? 
V1 Sn1 V1 57.520(5) 2_545 . ? 
V1 Sn1 V1 148.43(3) 1_455 . ? 
V1 Sn1 V1 112.893(14) 2 . ? 
V1 Sn1 Sn1 105.784(16) 3 13_556 ? 
V1 Sn1 Sn1 105.784(16) 3_665 13_556 ? 
V1 Sn1 Sn1 105.784(16) 2_545 13_556 ? 
V1 Sn1 Sn1 105.784(16) 1_455 13_556 ? 
V1 Sn1 Sn1 105.784(16) 2 13_556 ? 
V1 Sn1 Sn1 105.785(16) . 13_556 ? 
V1 Sn1 Y1 74.216(16) 3 . ? 
V1 Sn1 Y1 74.216(16) 3_665 . ? 
V1 Sn1 Y1 74.216(16) 2_545 . ? 
V1 Sn1 Y1 74.216(16) 1_455 . ? 
V1 Sn1 Y1 74.216(16) 2 . ? 
V1 Sn1 Y1 74.215(16) . . ? 
Sn1 Sn1 Y1 180.0 13_556 . ? 
V1 Sn2 V1 147.016(7) 2 13_666 ? 
V1 Sn2 V1 110.812(16) 2 14_566 ? 
V1 Sn2 V1 58.904(13) 13_666 14_566 ? 
V1 Sn2 V1 58.904(13) 2 1_565 ? 
V1 Sn2 V1 110.812(16) 13_666 1_565 ? 
V1 Sn2 V1 147.016(7) 14_566 1_565 ? 
V1 Sn2 V1 147.016(7) 2 15_556 ? 
V1 Sn2 V1 58.904(13) 13_666 15_556 ? 
V1 Sn2 V1 58.904(13) 14_566 15_556 ? 
V1 Sn2 V1 147.016(7) 1_565 15_556 ? 
V1 Sn2 V1 58.904(13) 2 3_665 ? 
V1 Sn2 V1 147.016(7) 13_666 3_665 ? 
V1 Sn2 V1 147.016(7) 14_566 3_665 ? 
V1 Sn2 V1 58.904(13) 1_565 3_665 ? 
V1 Sn2 V1 110.812(16) 15_556 3_665 ? 
V1 Sn2 Sn2 106.492(4) 2 13_666 ? 
V1 Sn2 Sn2 106.492(4) 13_666 13_666 ? 
V1 Sn2 Sn2 106.492(3) 14_566 13_666 ? 
V1 Sn2 Sn2 106.492(4) 1_565 13_666 ? 
V1 Sn2 Sn2 55.406(8) 15_556 13_666 ? 
V1 Sn2 Sn2 55.406(8) 3_665 13_666 ? 
V1 Sn2 Sn2 106.492(4) 2 13_676 ? 
V1 Sn2 Sn2 55.406(8) 13_666 13_676 ? 
V1 Sn2 Sn2 106.492(3) 14_566 13_676 ? 
V1 Sn2 Sn2 55.406(8) 1_565 13_676 ? 
V1 Sn2 Sn2 106.492(3) 15_556 13_676 ? 
V1 Sn2 Sn2 106.492(4) 3_665 13_676 ? 
Sn2 Sn2 Sn2 120.0 13_666 13_676 ? 
V1 Sn2 Sn2 55.406(8) 2 13_566 ? 
V1 Sn2 Sn2 106.492(4) 13_666 13_566 ? 
V1 Sn2 Sn2 55.406(8) 14_566 13_566 ? 
V1 Sn2 Sn2 106.492(3) 1_565 13_566 ? 
V1 Sn2 Sn2 106.492(4) 15_556 13_566 ? 
V1 Sn2 Sn2 106.492(3) 3_665 13_566 ? 
Sn2 Sn2 Sn2 120.0 13_666 13_566 ? 
Sn2 Sn2 Sn2 120.0 13_676 13_566 ? 
V1 Sn3 V1 146.724(7) 14_565 1_565 ? 
V1 Sn3 V1 110.130(16) 14_565 2 ? 
V1 Sn3 V1 59.462(13) 1_565 2 ? 
V1 Sn3 V1 59.462(13) 14_565 13_665 ? 
V1 Sn3 V1 110.130(16) 1_565 13_665 ? 
V1 Sn3 V1 146.724(7) 2 13_665 ? 
V1 Sn3 V1 59.462(13) 14_565 15 ? 
V1 Sn3 V1 146.724(7) 1_565 15 ? 
V1 Sn3 V1 146.724(7) 2 15 ? 
V1 Sn3 V1 59.462(13) 13_665 15 ? 
V1 Sn3 V1 146.724(7) 14_565 3_665 ? 
V1 Sn3 V1 59.462(13) 1_565 3_665 ? 
V1 Sn3 V1 59.462(13) 2 3_665 ? 
V1 Sn3 V1 146.724(7) 13_665 3_665 ? 
V1 Sn3 V1 110.130(16) 15 3_665 ? 
V1 Sn3 Sn3 106.638(4) 14_565 13_665 ? 
V1 Sn3 Sn3 106.638(4) 1_565 13_665 ? 
V1 Sn3 Sn3 106.638(4) 2 13_665 ? 
V1 Sn3 Sn3 106.638(4) 13_665 13_665 ? 
V1 Sn3 Sn3 55.065(8) 15 13_665 ? 
V1 Sn3 Sn3 55.065(8) 3_665 13_665 ? 
V1 Sn3 Y1 73.362(4) 14_565 1_565 ? 
V1 Sn3 Y1 73.362(4) 1_565 1_565 ? 
V1 Sn3 Y1 73.362(4) 2 1_565 ? 
V1 Sn3 Y1 73.362(4) 13_665 1_565 ? 
V1 Sn3 Y1 124.935(8) 15 1_565 ? 
V1 Sn3 Y1 124.935(8) 3_665 1_565 ? 
Sn3 Sn3 Y1 180.0 13_665 1_565 ? 
V1 Sn3 Y1 124.935(8) 14_565 1_665 ? 
V1 Sn3 Y1 73.362(3) 1_565 1_665 ? 
V1 Sn3 Y1 124.935(8) 2 1_665 ? 
V1 Sn3 Y1 73.362(4) 13_665 1_665 ? 
V1 Sn3 Y1 73.362(3) 15 1_665 ? 
V1 Sn3 Y1 73.362(3) 3_665 1_665 ? 
Sn3 Sn3 Y1 60.0 13_665 1_665 ? 
Y1 Sn3 Y1 120.0 1_565 1_665 ? 
V1 Sn3 Y1 73.362(3) 14_565 . ? 
V1 Sn3 Y1 124.935(8) 1_565 . ? 
V1 Sn3 Y1 73.362(4) 2 . ? 
V1 Sn3 Y1 124.935(8) 13_665 . ? 
V1 Sn3 Y1 73.362(3) 15 . ? 
V1 Sn3 Y1 73.362(3) 3_665 . ? 
Sn3 Sn3 Y1 60.0 13_665 . ? 
Y1 Sn3 Y1 120.0 1_565 . ? 
Y1 Sn3 Y1 120.0 1_665 . ? 
V1 Sn3 Sn3 106.638(3) 14_565 13_675 ? 
V1 Sn3 Sn3 55.065(8) 1_565 13_675 ? 
V1 Sn3 Sn3 106.638(3) 2 13_675 ? 
V1 Sn3 Sn3 55.065(8) 13_665 13_675 ? 
V1 Sn3 Sn3 106.638(4) 15 13_675 ? 
V1 Sn3 Sn3 106.638(3) 3_665 13_675 ? 
Sn3 Sn3 Sn3 120.0 13_665 13_675 ? 
Y1 Sn3 Sn3 60.0 1_565 13_675 ? 
Y1 Sn3 Sn3 60.0 1_665 13_675 ? 
Y1 Sn3 Sn3 180.0 . 13_675 ? 
V1 Sn3 Sn3 55.065(8) 14_565 13_565 ? 
V1 Sn3 Sn3 106.638(3) 1_565 13_565 ? 
V1 Sn3 Sn3 55.065(8) 2 13_565 ? 
V1 Sn3 Sn3 106.638(3) 13_665 13_565 ? 
V1 Sn3 Sn3 106.638(3) 15 13_565 ? 
V1 Sn3 Sn3 106.638(4) 3_665 13_565 ? 
Sn3 Sn3 Sn3 120.0 13_665 13_565 ? 
Y1 Sn3 Sn3 60.0 1_565 13_565 ? 
Y1 Sn3 Sn3 180.0 1_665 13_565 ? 
Y1 Sn3 Sn3 60.0 . 13_565 ? 
Sn3 Sn3 Sn3 120.0 13_675 13_565 ? 
V1 V1 V1 180.0 2_655 2_545 ? 
V1 V1 V1 60.0 2_655 3_665 ? 
V1 V1 V1 120.0 2_545 3_665 ? 
V1 V1 V1 120.0 2_655 3_655 ? 
V1 V1 V1 60.0 2_545 3_655 ? 
V1 V1 V1 180.0 3_665 3_655 ? 
V1 V1 Sn2 60.548(7) 2_655 13_666 ? 
V1 V1 Sn2 119.451(7) 2_545 13_666 ? 
V1 V1 Sn2 60.547(7) 3_665 13_666 ? 
V1 V1 Sn2 119.452(7) 3_655 13_666 ? 
V1 V1 Sn2 119.451(7) 2_655 1_545 ? 
V1 V1 Sn2 60.548(7) 2_545 1_545 ? 
V1 V1 Sn2 119.452(7) 3_665 1_545 ? 
V1 V1 Sn2 60.547(7) 3_655 1_545 ? 
Sn2 V1 Sn2 69.188(16) 13_666 1_545 ? 
V1 V1 Sn3 119.732(7) 2_655 1_545 ? 
V1 V1 Sn3 60.269(7) 2_545 1_545 ? 
V1 V1 Sn3 119.732(7) 3_665 1_545 ? 
V1 V1 Sn3 60.269(7) 3_655 1_545 ? 
Sn2 V1 Sn3 179.658(15) 13_666 1_545 ? 
Sn2 V1 Sn3 110.470(7) 1_545 1_545 ? 
V1 V1 Sn3 60.269(7) 2_655 13_665 ? 
V1 V1 Sn3 119.732(7) 2_545 13_665 ? 
V1 V1 Sn3 60.269(7) 3_665 13_665 ? 
V1 V1 Sn3 119.732(7) 3_655 13_665 ? 
Sn2 V1 Sn3 110.470(7) 13_666 13_665 ? 
Sn2 V1 Sn3 179.658(15) 1_545 13_665 ? 
Sn3 V1 Sn3 69.872(16) 1_545 13_665 ? 
V1 V1 Sn1 118.760(3) 2_655 . ? 
V1 V1 Sn1 61.240(2) 2_545 . ? 
V1 V1 Sn1 61.240(2) 3_665 . ? 
V1 V1 Sn1 118.760(3) 3_655 . ? 
Sn2 V1 Sn1 77.059(14) 13_666 . ? 
Sn2 V1 Sn1 77.060(14) 1_545 . ? 
Sn3 V1 Sn1 102.886(12) 1_545 . ? 
Sn3 V1 Sn1 102.885(12) 13_665 . ? 
V1 V1 Sn1 61.240(2) 2_655 1_655 ? 
V1 V1 Sn1 118.760(3) 2_545 1_655 ? 
V1 V1 Sn1 118.760(2) 3_665 1_655 ? 
V1 V1 Sn1 61.240(3) 3_655 1_655 ? 
Sn2 V1 Sn1 77.060(14) 13_666 1_655 ? 
Sn2 V1 Sn1 77.059(14) 1_545 1_655 ? 
Sn3 V1 Sn1 102.886(12) 1_545 1_655 ? 
Sn3 V1 Sn1 102.887(12) 13_665 1_655 ? 
Sn1 V1 Sn1 148.43(3) . 1_655 ? 
Sn1 Y1 Sn1 180.0 . 13 ? 
Sn1 Y1 Sn3 90.0 . 13_665 ? 
Sn1 Y1 Sn3 90.0 13 13_665 ? 
Sn1 Y1 Sn3 90.0 . 13 ? 
Sn1 Y1 Sn3 90.0 13 13 ? 
Sn3 Y1 Sn3 120.0 13_665 13 ? 
Sn1 Y1 Sn3 90.0 . 1_445 ? 
Sn1 Y1 Sn3 90.0 13 1_445 ? 
Sn3 Y1 Sn3 180.0 13_665 1_445 ? 
Sn3 Y1 Sn3 60.0 13 1_445 ? 
Sn1 Y1 Sn3 90.0 . . ? 
Sn1 Y1 Sn3 90.0 13 . ? 
Sn3 Y1 Sn3 60.0 13_665 . ? 
Sn3 Y1 Sn3 180.0 13 . ? 
Sn3 Y1 Sn3 120.0 1_445 . ? 
Sn1 Y1 Sn3 90.0 . 1_545 ? 
Sn1 Y1 Sn3 90.0 13 1_545 ? 
Sn3 Y1 Sn3 60.0 13_665 1_545 ? 
Sn3 Y1 Sn3 60.0 13 1_545 ? 
Sn3 Y1 Sn3 120.0 1_445 1_545 ? 
Sn3 Y1 Sn3 120.0 . 1_545 ? 
Sn1 Y1 Sn3 90.0 . 13_565 ? 
Sn1 Y1 Sn3 90.0 13 13_565 ? 
Sn3 Y1 Sn3 120.0 13_665 13_565 ? 
Sn3 Y1 Sn3 120.0 13 13_565 ? 
Sn3 Y1 Sn3 60.0 1_445 13_565 ? 
Sn3 Y1 Sn3 60.0 . 13_565 ? 
Sn3 Y1 Sn3 180.0 1_545 13_565 ? 
  
_refine_diff_density_max    1.445 
_refine_diff_density_min   -1.215 
_refine_diff_density_rms    0.197 
  
_shelxl_version_number 2013-4 
  
_shelx_res_file 
; 
TITL YVSn_test1_abs in P6/mmm 
CELL 0.71073   5.51688   5.51688   9.17804  90.0000  90.0000 120.0000 
ZERR    1.00   0.00038   0.00038   0.00101   0.0000   0.0000   0.0000 
LATT  1 
SYMM -Y, X-Y, Z 
SYMM -X+Y, -X, Z 
SYMM -X, -Y, Z 
SYMM Y, -X+Y, Z 
SYMM X-Y, X, Z 
SYMM Y, X, -Z 
SYMM X-Y, -Y, -Z 
SYMM -X, -X+Y, -Z 
SYMM -Y, -X, -Z 
SYMM -X+Y, Y, -Z 
SYMM X, X-Y, -Z 
SFAC V Y SN 
UNIT 6 1 6 
  
L.S. 10 
acta 
twin 
  
WGHT    0.016600    0.290000 
EXTI    0.038746 
BASF   0.31449 
FVAR       0.15824 
SN1   3    0.000000    0.000000    0.333370    10.08333    0.00575    0.00575 = 
         0.00956    0.00000    0.00000    0.00287 
SN2   3    0.333333    0.666667    0.500000    10.08333    0.00703    0.00703 = 
         0.00501    0.00000    0.00000    0.00351 
SN3   3    0.333333    0.666667    0.000000    10.08333    0.00569    0.00569 = 
         0.00522    0.00000    0.00000    0.00285 
V1    1    0.500000    0.000000    0.248409    10.25000    0.00514    0.00548 = 
         0.00532    0.00000    0.00000    0.00274 
Y1    2    0.000000    0.000000    0.000000    10.04167    0.00685    0.00685 = 
         0.01130    0.00000    0.00000    0.00342 
HKLF 4 
  
REM  YVSn_test1_abs in P6/mmm 
REM R1 =  0.0158 for     210 Fo > 4sig(Fo)  and  0.0176 for all     227 data 
REM     16 parameters refined using      0 restraints 
  
END 
  
WGHT      0.0166      0.2900 
  
REM Highest difference peak  1.445,  deepest hole -1.215,  1-sigma level  0.197 
Q1    1   0.0000  0.0000  0.5000  10.04167  0.05    1.44 
Q2    1   0.4083  0.8166 -0.0393  10.50000  0.05    0.67 
Q3    1   0.0000  0.0000  0.3972  10.08333  0.05    0.64 
Q4    1   0.4018  0.8035  0.5529  10.50000  0.05    0.64 
Q5    1   0.0915  0.1830  0.3429  10.50000  0.05    0.62 
Q6    1   0.0704  0.1408  0.0539  10.50000  0.05    0.57 
Q7    1   0.2610  0.5221  0.5596  10.50000  0.05    0.52 
Q8    1   0.1663  0.5831  0.5000  10.25000  0.05    0.50 
Q9    1  -0.1496  0.0000  0.3930  10.50000  0.05    0.45 
Q10   1   0.1802  0.3603  0.3818  10.50000  0.05    0.44 
Q11   1   0.5000  1.0000  0.4406  10.25000  0.05    0.42 
Q12   1   0.3509  0.1755  0.2931  10.50000  0.05    0.39 
Q13   1   0.5445 -0.1198  0.2443  11.00000  0.05    0.35 
Q14   1   0.5703  0.1405  0.2658  10.50000  0.05    0.33 
Q15   1   0.5321 -0.2339  0.1970  10.50000  0.05    0.30 
Q16   1  -0.1459  0.1459  0.1233  10.50000  0.05    0.28 
Q17   1   0.2274  0.2274  0.2597  10.50000  0.05    0.27 
Q18   1   0.5000  0.0000  0.0982  10.25000  0.05    0.26 
Q19   1   0.0782  0.3971  0.4318  11.00000  0.05    0.21 
Q20   1   0.7070  0.0000  0.3094  10.50000  0.05    0.20 
; 
_shelx_res_checksum   69585 
  
_shelx_hkl_file 
; 
   0   0  -1    4.43    0.27 
   0   0   1    3.86    0.25 
   0   0  -1    3.56    0.23 
   0   0  -2   47.94    1.60 
   0   0   2   49.65    1.56 
   0   0  -2   45.74    1.55 
   0   0   2   46.25    1.58 
   0   0  -3  243.67    6.47 
   0   0   3  237.26    6.50 
   0   0  -3  244.28    6.50 
   0   0  -4  751.96   19.34 
   0   0  -4  813.73   19.39 
   0   0   4  760.18   19.41 
   0   0   5    1.05    0.31 
   0   0   5    1.05    0.31 
   0   0  -5    0.80    0.28 
   0   0  -5    1.19    0.34 
   0   0   6  321.76    9.19 
   0   0  -6  320.60    9.09 
   0   0  -7    4.83    0.70 
   0   0   7    3.51    0.63 
   0   0  -8  468.16   13.26 
   0   0   8  482.75   13.44 
   0   0   9   87.66    4.01 
   0   0  -9   88.26    3.88 
   0   0  10   23.47    1.99 
   0   0  11    3.12    0.85 
   0   0  12  471.50   14.58 
   0   0  13    0.71    0.63 
   0  -1  12    1.92    0.78 
   0  -1  11    0.35    0.51 
   0  -1  10   20.01    1.83 
   0   1  -8  137.30    4.76 
   0   1  -7    1.70    0.41 
   0   1  -6   44.28    1.99 
   0   1  -5    3.83    0.47 
   0   1  -5    3.25    0.52 
   0   1  -4  269.24    7.39 
   0  -1   4  287.31    7.45 
   0   1  -4  289.78    7.75 
   0  -1   3  250.37    6.34 
   0   1  -3  241.11    6.57 
   0   1  -3  241.85    6.31 
   0  -1   2   90.03    2.38 
   0   1  -2   86.12    2.57 
   0   1  -2   86.14    2.33 
   0   1  -1    5.02    0.31 
   0   1   0    3.36    0.21 
   0   1   1    4.77    0.35 
   0   1   1    4.54    0.31 
   0   1   2   82.10    2.53 
   0   1   2   79.58    2.45 
   0  -1  -3  245.08    6.74 
   0  -1  -3  232.81    6.53 
   0   1   3  253.77    6.68 
   0   1   3  245.02    6.64 
   0   1   4  275.86    7.64 
   0   1   4  273.31    7.61 
   0  -1  -4  276.19    7.75 
   0  -1  -4  276.60    7.55 
   0  -1  -5    3.48    0.55 
   0  -1  -5    3.80    0.54 
   0   1   5    3.27    0.52 
   0  -1  -6   44.88    2.30 
   0   1   6   46.96    2.31 
   0  -1  -7    1.37    0.50 
   0   1   7    1.06    0.42 
   0   1   8  132.49    5.07 
   0  -1  -8  133.80    5.13 
   0  -1  -9   70.03    3.50 
   0   1   9   66.84    3.44 
   0   1  10   26.31    2.15 
   0   1  11   -0.12    0.50 
   0   1  12    1.17    0.67 
   0  -2  12   46.18    3.14 
   0  -2  11    2.30    0.74 
   0  -2  10  194.42    7.09 
   0  -2   9   81.98    3.86 
   0  -2   8    0.32    0.36 
   0  -2   7    3.76    0.69 
   0  -2   7    4.76    0.66 
   0  -2   6   60.76    2.80 
   0  -2   6   72.86    2.65 
   0  -2   5    1.29    0.36 
   0  -2   5    1.36    0.32 
   0  -2   4    1.77    0.38 
   0   2  -4    1.78    0.36 
   0  -2   4    1.58    0.27 
   0  -2   3  170.31    4.96 
   0   2  -3  177.93    4.96 
   0   2  -2  472.21   12.25 
   0   2  -2  510.04   12.22 
   0   2  -1    2.99    0.35 
   0   2  -1    3.40    0.25 
   0   2  -1    3.07    0.22 
   0   2  -1    3.55    0.30 
   0   2   0  273.84    6.94 
   0   2   0  282.14    7.08 
   0   2   1    3.48    0.32 
   0   2   1    2.84    0.33 
   0  -2  -1    3.39    0.37 
   0  -2  -1    2.76    0.33 
   0  -2  -1    3.47    0.23 
   0   2   2  500.60   12.69 
   0  -2  -2  520.74   12.55 
   0   2   2  491.94   12.52 
   0  -2  -2  498.82   12.38 
   0  -2  -2  488.70   12.78 
   0   2   3  174.71    5.18 
   0  -2  -3  190.12    5.13 
   0  -2  -3  172.41    5.40 
   0   2   3  181.33    5.31 
   0  -2  -3  184.31    5.15 
   0   2   4    1.36    0.34 
   0   2   5    1.76    0.43 
   0  -2  -5    0.63    0.28 
   0   2   6   67.16    2.97 
   0   2   7    3.12    0.63 
   0  -2  -7    4.38    0.79 
   0  -2  -8    0.19    0.38 
   0   2   8    0.34    0.36 
   0   2   9   75.01    3.71 
   0   2  10  198.19    7.31 
   0   2  11    2.29    0.79 
   0   2  12   49.85    3.39 
   0  -3  12  182.16    7.09 
   0   3 -12  175.15    7.47 
   0  -3  11    0.33    0.53 
   0  -3  10  145.17    5.80 
   0  -3   9   48.94    2.86 
   0  -3   8   88.81    3.89 
   0  -3   7    0.91    0.42 
   0  -3   6  622.15   16.47 
   0   3  -5    1.83    0.46 
   0  -3   5    1.65    0.41 
   0   3  -4  153.41    4.90 
   0   3  -4  161.42    4.83 
   0   3  -3  150.07    4.45 
   0   3  -3  147.21    4.34 
   0   3  -3  150.27    4.38 
   0   3  -2  390.60    9.55 
   0   3  -2  377.98    9.70 
   0   3  -2  369.61    9.64 
   0   3  -2  400.71   10.17 
   0   3  -1    1.85    0.40 
   0   3  -1    2.50    0.27 
   0   3   0  544.15   13.21 
   0   3   0  524.29   13.19 
   0   3   1    2.41    0.35 
   0  -3  -1    2.71    0.39 
   0   3   1    2.35    0.29 
   0  -3  -2  395.09    9.50 
   0   3   2  381.06   10.04 
   0   3   2  366.89    9.76 
   0  -3  -2  382.23    9.99 
   0  -3  -2  375.40    9.50 
   0  -3  -3  151.02    4.26 
   0   3   3  148.49    4.49 
   0  -3  -3  151.43    4.86 
   0  -3  -3  142.40    4.45 
   0  -3  -4  149.68    4.67 
   0   3   4  154.92    4.84 
   0  -3  -4  147.59    5.15 
   0  -3  -4  153.41    4.58 
   0  -3  -5    2.55    0.49 
   0   3   5    2.28    0.47 
   0  -3  -5    1.51    0.47 
   0  -3  -6  606.96   16.84 
   0   3   6  620.41   16.45 
   0   3   7    0.61    0.41 
   0   3   8   90.42    4.00 
   0   3   9   58.11    3.21 
   0   3  10  162.27    6.42 
   0   3  11    0.74    0.56 
   0   3  12  181.82    7.44 
   0  -3 -12  192.56    8.08 
   0   4  -9   57.84    3.23 
   0   4  -8    1.21    0.54 
   0   4  -7    3.32    0.68 
   0   4  -6   35.71    2.00 
   0   4  -5    0.68    0.32 
   0   4  -4    0.17    0.27 
   0   4  -4    1.61    0.33 
   0   4  -3   99.34    3.61 
   0   4  -3   93.09    2.78 
   0   4  -2  290.93    8.52 
   0   4  -2  311.07    7.87 
   0   4  -1    1.58    0.22 
   0   4  -1    1.71    0.29 
   0   4   0  149.07    4.00 
   0   4   0  151.58    3.94 
   0   4   0  152.67    4.26 
   0   4   1    1.72    0.24 
   0   4   1    1.84    0.35 
   0  -4  -2  323.31    8.65 
   0   4   2  323.77    8.85 
   0   4   2  319.02    8.36 
   0  -4  -3   88.03    2.74 
   0   4   3  102.05    3.19 
   0  -4  -3   93.51    3.37 
   0  -4  -3   93.25    2.74 
   0   4   4    0.54    0.29 
   0  -4  -4    0.42    0.23 
   0  -4  -4    0.62    0.32 
   0  -4  -4    0.15    0.22 
   0  -4  -5    0.71    0.33 
   0   4   5    0.78    0.37 
   0  -4  -5    1.25    0.35 
   0  -4  -6   37.37    2.18 
   0   4   6   35.81    2.06 
   0   4   7    2.36    0.61 
   0  -4  -7    3.82    0.82 
   0  -4  -8    0.10    0.45 
   0   4   8    0.09    0.43 
   0  -4  -9   57.24    3.49 
   0   4   9   56.97    3.21 
   0  -4 -10  149.24    6.40 
   0   4  10  136.25    5.78 
   0  -4 -11    2.78    0.97 
  -1   5   8   61.64    3.41 
  -1   5   7    0.38    0.46 
   1  -5  -7    3.36    0.87 
  -1   5   6  448.96   12.93 
   1  -5  -6  439.56   13.44 
  -1   5   5    7.52    0.96 
   1  -5  -5    1.15    0.55 
  -1   5   4   98.16    3.82 
   1  -5  -4   95.16    4.12 
   1  -5  -3   80.72    2.37 
   1  -5  -3   82.18    2.41 
   1  -5  -3   95.26    3.67 
  -1   5   3   94.15    3.47 
   1  -5  -2  228.17    6.91 
  -1   5   2  233.86    6.92 
  -1   5   1    1.09    0.39 
  -1   5   0  353.68    9.95 
  -1   5  -1    0.67    0.45 
  -1   5  -2  224.80    7.37 
  -1   5  -3   85.31    3.98 
  -1   5  -4   98.11    4.32 
  -1   5  -5    1.63    0.59 
  -1   5  -6  469.50   13.74 
  -1   5  -7    0.72    0.50 
  -1   5  -8   68.37    3.72 
  -1   4  11    0.40    0.63 
   1  -4 -10   16.74    1.98 
  -1   4  10   17.13    1.89 
  -1   4   9   43.75    2.97 
   1  -4  -9   51.67    3.38 
  -1   4   8   87.19    4.22 
   1  -4  -8   92.40    4.56 
  -1   4   7    0.85    0.56 
   1  -4  -7    1.74    0.70 
   1  -4  -6   29.03    2.18 
  -1   4   6   27.06    1.96 
   1  -4  -5    1.92    0.59 
  -1   4   5    1.58    0.50 
  -1   4   4  142.16    5.08 
   1  -4  -4  153.59    5.45 
   1  -4  -4  149.60    4.70 
  -1   4   3  123.51    4.27 
   1  -4  -3  114.53    4.25 
   1  -4  -3  122.26    4.43 
   1  -4  -3  114.78    3.74 
  -1   4   2   40.97    2.07 
   1  -4  -2   43.35    2.24 
  -1   4   2   41.38    1.92 
   1  -4  -2   42.02    1.71 
   1  -4  -2   43.90    2.13 
   1  -4  -1    2.41    0.21 
   1  -4  -1    2.44    0.51 
   1  -4  -1    2.48    0.43 
  -1   4   1    1.94    0.47 
   1  -4   0    0.50    0.20 
  -1   4   0    0.38    0.34 
  -1   4  -1    2.43    0.59 
  -1   4  -1    1.93    0.27 
  -1   4  -1    2.56    0.43 
  -1   4  -2   42.14    1.82 
  -1   4  -2   40.46    1.84 
  -1   4  -2   42.77    2.49 
  -1   4  -3  125.38    4.58 
  -1   4  -3  115.26    3.83 
  -1   4  -3  119.20    3.94 
  -1   4  -4  131.02    4.57 
  -1   4  -4  146.83    5.08 
  -1   4  -5    2.62    0.53 
  -1   4  -6   25.99    1.77 
  -1   4  -7    1.07    0.49 
  -1   4  -8   91.72    4.20 
  -1   4  -9   52.64    3.16 
  -1   4 -10   16.63    1.80 
  -1   4 -11    1.30    0.77 
  -1   4 -12    1.55    0.82 
  -1   3  12    1.84    0.86 
  -1   3  11    1.17    0.71 
   1  -3 -11    0.56    0.64 
  -1   3  10   23.78    2.18 
   1  -3 -10   20.27    2.09 
   1  -3  -9   60.56    3.56 
  -1   3   9   57.20    3.37 
  -1   3   8  109.83    4.81 
  -1   3   7    1.83    0.58 
  -1   3   6   30.20    2.02 
   1  -3  -6   31.10    2.17 
   1  -3  -5    2.82    0.62 
  -1   3   5    2.57    0.55 
   1  -3  -4  197.22    6.34 
   1  -3  -4  200.90    5.87 
  -1   3   4  190.43    6.18 
  -1   3   3  174.86    5.20 
   1  -3  -3  166.48    5.38 
  -1   3   3  159.08    5.29 
   1  -3  -3  167.48    5.02 
  -1   3   2   56.26    2.21 
   1  -3  -2   54.86    2.07 
   1  -3  -2   55.82    2.30 
   1  -3  -2   53.09    2.34 
  -1   3   2   53.57    2.34 
   1  -3  -1    3.92    0.61 
  -1   3   1    4.00    0.58 
  -1   3   1    3.10    0.42 
   1  -3  -1    3.54    0.44 
  -1   3   1    3.28    0.37 
   1  -3  -1    3.29    0.44 
   1  -3   0    0.91    0.33 
   1  -3   0    1.09    0.24 
   1  -3   0    1.10    0.20 
  -1   3   0    0.61    0.22 
  -1   3   0    1.60    0.50 
   1  -3   1    3.77    0.32 
  -1   3  -1    3.16    0.63 
  -1   3  -1    4.41    0.54 
  -1   3  -2   53.40    2.19 
  -1   3  -2   54.22    2.13 
  -1   3  -2   55.48    2.50 
   1  -3   2   62.04    1.65 
  -1   3  -3  162.72    4.96 
   1  -3   3  165.39    4.08 
  -1   3  -3  156.50    4.89 
  -1   3  -4  191.55    6.00 
   1  -3   4  202.04    5.15 
   1  -3   5    3.30    0.37 
  -1   3  -5    3.04    0.59 
  -1   3  -6   34.47    2.08 
   1  -3   6   34.34    1.53 
   1  -3   7    0.70    0.40 
  -1   3  -7    1.33    0.50 
   1  -3   7    1.79    0.40 
   1  -3   8  103.09    4.40 
  -1   3  -8  108.81    4.64 
   1  -3   9   59.15    3.23 
  -1   3  -9   55.48    3.33 
   1  -3  10   20.61    1.90 
  -1   3 -10   18.84    1.96 
   1  -3  11    0.47    0.63 
  -1   3 -11    0.54    0.53 
  -1   3 -12    1.47    0.80 
   1  -3  12    2.31    0.84 
   1  -2 -12  210.71    8.18 
  -1   2  12  209.31    8.18 
  -1   2  11    1.13    0.63 
   1  -2 -11    0.64    0.59 
   1  -2 -10  187.67    7.25 
  -1   2  10  193.49    7.29 
  -1   2   9   62.11    3.46 
   1  -2  -9   65.52    3.57 
  -1   2   8  120.53    5.02 
   1  -2  -8  125.82    5.19 
  -1   2   7    1.20    0.50 
   1  -2  -7    0.96    0.46 
  -1   2   6  782.43   20.43 
   1  -2  -6  766.10   20.44 
  -1   2   5    2.52    0.52 
   1  -2  -5    2.46    0.54 
   1  -2  -4  211.60    6.28 
  -1   2   4  215.60    6.50 
  -1   2   4  218.92    6.39 
   1  -2  -4  212.51    6.26 
  -1   2   3  218.17    6.09 
  -1   2   3  202.55    6.16 
   1  -2  -3  206.66    6.01 
  -1   2   2  518.06   12.90 
  -1   2   2  516.36   13.10 
  -1   2   2  514.26   12.88 
   1  -2  -2  528.46   12.99 
  -1   2   1    4.15    0.54 
   1  -2  -1    3.67    0.44 
   1  -2  -1    5.36    0.53 
  -1   2   1    4.19    0.46 
  -1   2   1    3.79    0.43 
   1  -2   0  669.68   17.27 
  -1   2   0  712.31   18.19 
  -1   2   0  680.18   17.70 
  -1   2  -1    4.42    0.56 
  -1   2  -1    4.58    0.48 
   1  -2   1    4.06    0.40 
  -1   2  -2  543.35   13.60 
  -1   2  -2  528.82   13.54 
  -1   2  -3  210.59    5.92 
   1  -2   3  206.03    5.38 
  -1   2  -3  204.61    5.95 
   1  -2   4  213.27    5.62 
  -1   2  -4  207.56    6.04 
  -1   2  -4  210.98    6.23 
   1  -2   4  191.98    6.07 
   1  -2   5    2.70    0.52 
  -1   2  -5    2.75    0.54 
   1  -2   5    2.90    0.39 
   1  -2   6  761.18   19.67 
   1  -2   6  746.59   18.89 
   1  -2   7    2.83    0.63 
   1  -2   8  110.30    4.54 
  -1   2  -9   64.12    3.62 
   1  -2   9   67.68    3.45 
   1  -2  10  182.35    6.89 
  -1   2 -10  185.74    7.27 
   1  -2  11    0.23    0.46 
  -1   2 -11    0.68    0.54 
   1  -2  12  199.51    7.74 
  -1   2 -12  202.29    8.26 
  -1   1  12    2.94    0.90 
   1  -1 -12    1.35    0.70 
   1  -1 -11   -0.11    0.45 
  -1   1  11    1.08    0.59 
  -1   1  10   24.94    2.12 
   1  -1 -10   24.47    2.05 
   1  -1  -9   74.91    3.72 
  -1   1   9   67.47    3.58 
   1  -1  -8  143.98    5.46 
  -1   1   8  139.86    5.47 
  -1   1   7    1.34    0.50 
   1  -1  -7    1.28    0.48 
   1  -1  -6   46.03    2.37 
  -1   1   6   46.70    2.45 
   1  -1  -5    3.35    0.57 
  -1   1   5    3.68    0.59 
   1  -1  -4  275.35    7.93 
  -1   1   4  284.29    7.84 
   1  -1  -4  282.73    7.81 
  -1   1   4  279.93    7.93 
  -1   1   3  250.10    6.95 
  -1   1   3  239.73    6.83 
   1  -1  -3  238.74    6.85 
   1  -1  -3  241.57    6.74 
  -1   1   3  251.74    6.80 
   1  -1  -2   82.72    2.71 
  -1   1   2   82.87    2.81 
   1  -1  -2   82.73    2.80 
  -1   1   2   84.00    2.79 
  -1   1   2   85.69    2.75 
  -1   1   1    5.15    0.52 
  -1   1   1    4.35    0.48 
   1  -1  -1    4.77    0.49 
   1  -1  -1    4.73    0.48 
   1  -1   0    3.29    0.50 
  -1   1   0    3.05    0.48 
  -1   1   0    2.65    0.48 
  -1   1  -1    5.11    0.46 
  -1   1  -1    4.45    0.45 
  -1   1  -2   82.13    2.71 
  -1   1  -2   85.32    2.68 
  -1   1  -3  233.68    6.69 
  -1   1  -3  248.67    6.60 
   1  -1   3  237.35    6.61 
   1  -1   4  278.91    7.45 
  -1   1  -4  280.17    7.67 
   1  -1   4  276.24    7.77 
   1  -1   5    5.48    0.67 
   1  -1   5    3.95    0.51 
   1  -1   6   46.17    2.31 
   1  -1   7    1.22    0.44 
   1  -1   8  135.46    5.19 
   1  -1   9   69.56    3.54 
   1  -1  10   21.96    1.95 
  -1   1 -11    0.14    0.59 
   1  -1  11    0.12    0.50 
  -1   1 -12    2.30    0.89 
   1  -1  12    1.68    0.72 
   1   0 -12    2.16    0.73 
   1   0 -11    0.30    0.46 
   1   0 -10   27.08    2.05 
   1   0  -9   73.04    3.51 
   1   0  -8  147.40    5.33 
   1   0  -7    2.13    0.51 
   1   0  -6   43.73    2.15 
   1   0  -5    3.61    0.55 
  -1   0   5    7.07    0.73 
   1   0  -4  282.95    7.90 
   1   0  -4  279.36    7.71 
  -1   0   4  286.62    7.75 
   1   0  -4  270.69    7.70 
   1   0  -3  241.49    6.64 
  -1   0   3  252.88    6.75 
   1   0  -3  245.29    6.84 
   1   0  -3  239.78    6.72 
   1   0  -2   82.31    2.70 
   1   0  -2   81.05    2.57 
   1   0  -2   85.68    2.77 
   1   0  -1    5.39    0.52 
   1   0  -1    4.97    0.41 
   1   0   0    3.18    0.38 
   1   0   0    2.67    0.45 
   1   0   1    4.69    0.43 
   1   0   2   84.68    2.59 
   1   0   3  231.50    6.40 
   1   0   3  237.40    6.40 
   1   0   4  263.64    7.35 
   1   0   5    3.09    0.52 
   1   0   6   40.20    2.10 
   1   0   7    0.84    0.40 
   1   0   8  134.21    5.11 
   1   0   9   72.08    3.60 
   1   0  10   23.76    2.04 
   1   0  11    0.83    0.60 
   1   0  12    3.66    1.00 
  -1  -1  12  209.93    7.96 
  -1  -1  11    0.80    0.54 
   1   1 -11    2.04    0.63 
  -1  -1  10  185.31    6.89 
   1   1 -10  191.71    6.49 
  -1  -1   9   66.89    3.40 
   1   1  -9   68.57    3.14 
   1   1  -8  130.62    4.53 
  -1  -1   8  112.38    4.62 
  -1  -1   7    1.54    0.46 
   1   1  -7    0.98    0.36 
   1   1  -6  711.43   18.56 
  -1  -1   6  754.07   19.00 
  -1  -1   5    3.09    0.51 
   1   1  -5    3.17    0.45 
   1   1  -5    2.81    0.48 
   1   1  -4  210.62    6.19 
  -1  -1   4  199.93    5.87 
   1   1  -4  204.97    5.89 
   1   1  -4  204.89    5.74 
   1   1  -3  204.43    5.65 
   1   1  -3  208.93    5.72 
  -1  -1   3  206.68    5.70 
   1   1  -3  209.54    6.03 
  -1  -1   2  504.48   12.72 
  -1  -1   2  494.24   12.44 
   1   1  -2  515.56   12.90 
   1   1  -2  502.46   12.46 
  -1  -1   1    4.72    0.44 
  -1  -1   1    3.74    0.27 
   1   1  -1    3.59    0.28 
   1   1  -1    4.78    0.52 
   1   1   0  666.66   16.78 
  -1  -1   0  693.32   16.94 
  -1  -1  -1    4.37    0.46 
  -1  -1  -1    3.87    0.27 
   1   1   1    3.61    0.37 
  -1  -1  -2  502.61   12.49 
   1   1   2  485.78   12.17 
   1   1   2  499.04   12.45 
  -1  -1  -2  483.07   12.13 
   1   1   3  204.62    5.07 
   1   1   3  213.70    5.33 
  -1  -1  -3  197.86    5.33 
  -1  -1  -4  213.68    5.85 
  -1  -1  -4  197.91    6.12 
   1   1   4  197.18    5.83 
   1   1   5    2.81    0.50 
  -1  -1  -5    3.31    0.50 
   1   1   6  728.04   18.94 
   1   1   7    1.39    0.46 
   1   1   8  116.13    4.61 
   1   1   9   64.27    3.34 
   1   1  10  179.26    6.83 
  -1  -1 -10  185.22    7.30 
   1   1  11   -0.12    0.45 
  -1  -1 -11    0.14    0.59 
  -1  -1 -12  213.79    8.59 
   1   1  12  206.45    8.04 
  -1  -2  12    1.96    0.78 
  -1  -2  11    0.33    0.50 
  -1  -2  10   21.09    1.88 
   1   2  -9   60.30    2.63 
  -1  -2   9   60.11    3.16 
   1   2  -8  116.61    3.88 
  -1  -2   8  101.42    4.27 
  -1  -2   7    1.19    0.42 
   1   2  -7    1.81    0.39 
   1   2  -6   33.95    1.52 
  -1  -2   6   29.06    1.73 
   1   2  -5    2.78    0.49 
   1   2  -5    2.83    0.37 
  -1  -2   5    2.80    0.48 
   1   2  -4  203.93    6.09 
   1   2  -4  202.87    5.66 
   1   2  -4  194.26    5.24 
  -1  -2   4  186.05    5.56 
   1   2  -3  168.62    4.67 
   1   2  -3  161.10    5.06 
  -1  -2   3  161.87    4.61 
   1   2  -3  165.89    4.44 
  -1  -2   2   56.23    1.75 
   1   2  -2   53.48    2.20 
   1   2  -2   56.93    1.79 
  -1  -2   1    3.86    0.34 
   1   2  -1    3.23    0.48 
   1   2   0    0.98    0.16 
  -1  -2   0    1.11    0.19 
  -1  -2  -1    3.53    0.49 
   1   2   1    3.06    0.39 
  -1  -2  -2   52.91    2.07 
  -1  -2  -2   58.34    1.77 
   1   2   2   54.82    1.77 
   1   2   2   58.54    2.22 
   1   2   3  155.05    4.55 
   1   2   3  169.67    5.04 
  -1  -2  -3  165.54    4.54 
  -1  -2  -3  155.07    4.83 
  -1  -2  -4  198.65    5.50 
   1   2   4  182.01    5.53 
  -1  -2  -4  190.34    5.85 
  -1  -2  -5    2.94    0.48 
   1   2   5    2.46    0.46 
  -1  -2  -5    2.86    0.58 
   1   2   6   31.27    1.82 
  -1  -2  -6   32.52    2.06 
  -1  -2  -7    0.81    0.46 
   1   2   7    1.26    0.48 
  -1  -2  -8  113.53    4.91 
   1   2   8  105.27    4.40 
  -1  -2  -9   60.14    3.52 
   1   2   9   54.76    3.08 
  -1  -2 -10   19.45    2.08 
   1   2  10   20.05    1.88 
   1   2  11    0.48    0.51 
  -1  -2 -11    0.15    0.57 
  -1  -2 -12    1.59    0.93 
   1   2  12    3.03    0.93 
  -1  -3  12    1.25    0.62 
  -1  -3  11    1.27    0.62 
  -1  -3  10   19.17    1.75 
  -1  -3   9   47.72    2.74 
  -1  -3   8   89.42    3.80 
  -1  -3   7    1.90    0.52 
  -1  -3   6   25.25    1.57 
  -1  -3   5    2.24    0.45 
   1   3  -4  154.20    4.52 
   1   3  -4  142.72    5.00 
   1   3  -3  108.00    3.94 
   1   3  -3  118.32    3.39 
   1   3  -2   37.96    1.66 
   1   3  -2   28.91    1.11 
   1   3  -1    2.53    0.29 
   1   3   0    0.32    0.19 
   1   3   1    2.87    0.42 
  -1  -3  -2   40.65    1.75 
   1   3   2   45.69    1.96 
  -1  -3  -2   42.22    1.41 
   1   3   3  119.62    3.46 
  -1  -3  -3  118.37    3.49 
  -1  -3  -3  114.69    3.82 
  -1  -3  -4  144.20    4.32 
   1   3   4  145.72    4.36 
  -1  -3  -4  137.01    4.62 
  -1  -3  -5    2.17    0.53 
   1   3   5    2.74    0.49 
  -1  -3  -5    2.03    0.42 
   1   3   6   23.89    1.56 
  -1  -3  -6   26.66    1.84 
  -1  -3  -7    0.91    0.50 
   1   3   7    1.13    0.46 
   1   3   8   87.44    3.89 
  -1  -3  -8   91.66    4.39 
   1   3   9   45.84    2.80 
  -1  -3  -9   49.80    3.26 
   1   3  10   18.35    1.81 
  -1  -3 -10   18.22    2.05 
   1   3  11    3.35    0.94 
  -1  -3 -11    0.15    0.62 
  -1  -3 -12    2.90    1.08 
  -1  -4  -4   88.73    3.23 
  -1  -4  -5    0.53    0.37 
  -1  -4  -6  430.11   12.13 
  -1  -4  -7    0.53    0.48 
  -1  -4  -8   66.10    3.59 
  -1  -4  -9   39.49    2.89 
   2  -6  -9   43.19    3.43 
   2  -6  -8    0.15    0.68 
   2  -6  -7    3.37    1.08 
   2  -6  -6   22.84    2.22 
   2  -6  -5    0.23    0.53 
   2  -6  -4    0.20    0.44 
  -2   6   4    0.87    0.50 
  -2   6   3   58.65    3.18 
   2  -6  -3   65.64    3.27 
  -2   6   2  189.40    6.84 
   2  -6  -2  203.23    6.49 
   2  -6  -1    1.14    0.40 
  -2   6   1    2.00    0.64 
  -2   6   0   90.34    4.28 
  -2   6  -1    0.73    0.55 
  -2   6  -2  196.74    7.16 
  -2   6  -3   62.96    3.55 
  -2   6  -4    3.09    0.92 
  -2   5  10   18.14    2.11 
   2  -5 -10   18.34    2.24 
  -2   5   9   41.14    3.12 
   2  -5  -9   39.82    3.19 
  -2   5   8   77.94    4.32 
   2  -5  -8   84.12    4.66 
  -2   5   7    0.69    0.59 
   2  -5  -7    0.40    0.53 
   2  -5  -6   20.30    2.02 
  -2   5   6   20.93    1.93 
   2  -5  -5    2.05    0.67 
  -2   5   5    2.11    0.66 
  -2   5   4  112.36    4.82 
   2  -5  -4  125.71    5.05 
  -2   5   3   91.04    4.08 
   2  -5  -3   88.16    3.41 
   2  -5  -3   92.40    4.00 
   2  -5  -2   34.09    2.02 
  -2   5   2   28.06    2.11 
   2  -5  -2   31.12    1.54 
   2  -5  -1    2.24    0.38 
   2  -5  -1    1.92    0.49 
  -2   5   1    1.17    0.57 
  -2   5   1    2.38    0.43 
   2  -5   0    1.05    0.34 
   2  -5   0    0.82    0.25 
  -2   5   0    0.45    0.28 
  -2   5   0    0.10    0.43 
  -2   5  -1    2.51    0.72 
  -2   5  -1    2.10    0.47 
   2  -5   1    2.84    0.40 
  -2   5  -2   30.66    1.83 
   2  -5   2   33.64    1.17 
  -2   5  -2   35.09    2.53 
  -2   5  -3   94.09    3.84 
  -2   5  -3   94.77    4.61 
  -2   5  -4  117.77    5.17 
  -2   5  -4  117.44    4.45 
  -2   5  -5    1.72    0.69 
  -2   5  -5    1.79    0.55 
  -2   5  -6   20.92    1.72 
  -2   5  -6   21.79    2.00 
  -2   5  -7    1.00    0.57 
  -2   5  -7    1.18    0.63 
  -2   5  -8   74.00    3.78 
  -2   5  -8   74.10    4.13 
  -2   5  -9   40.96    3.10 
  -2   4  11    2.59    0.98 
  -2   4  10   16.36    1.94 
  -2   4   9   73.90    4.16 
   2  -4  -9   60.45    3.95 
  -2   4   8  328.19   11.09 
   2  -4  -8  350.90   11.47 
   2  -4  -7    2.97    0.85 
  -2   4   7    2.28    0.68 
   2  -4  -6  222.35    7.85 
  -2   4   6  211.73    7.62 
  -2   4   5    0.37    0.41 
   2  -4  -5    0.95    0.54 
  -2   4   4  484.71   13.82 
   2  -4  -4  478.91   13.72 
  -2   4   3  118.01    4.35 
   2  -4  -3  113.93    4.18 
  -2   4   3  117.81    4.75 
   2  -4  -3  121.99    4.60 
  -2   4   2   27.90    1.68 
   2  -4  -2   30.71    1.88 
  -2   4   2   27.54    2.02 
   2  -4  -2   29.62    1.77 
   2  -4  -1    1.11    0.34 
  -2   4   1    1.92    0.47 
  -2   4   1    1.36    0.58 
   2  -4  -1    2.22    0.49 
   2  -4   0 1012.73   23.56 
  -2   4   0  942.65   24.20 
  -2   4   0  949.78   25.07 
   2  -4   1    2.51    0.42 
  -2   4  -1    2.16    0.65 
  -2   4  -1    1.90    0.50 
   2  -4   1    1.56    0.38 
  -2   4  -2   30.50    1.89 
  -2   4  -2   27.15    2.15 
   2  -4   2   31.71    1.57 
  -2   4  -3  116.91    4.75 
  -2   4  -3  113.22    4.20 
  -2   4  -4  497.39   13.64 
   2  -4   4  492.66   12.33 
  -2   4  -4  506.66   14.20 
  -2   4  -5    0.50    0.35 
  -2   4  -5    0.81    0.46 
   2  -4   5    0.49    0.21 
   2  -4   6  220.49    6.05 
  -2   4  -6  216.03    7.33 
  -2   4  -7    2.75    0.71 
  -2   4  -8  336.84   10.77 
  -2   4  -9   70.02    3.87 
  -2   4 -10   11.91    1.63 
  -2   4 -11    1.96    0.81 
   2  -3 -12    5.50    1.25 
  -2   3  12    2.01    0.86 
  -2   3  11    1.90    0.78 
   2  -3 -11    0.15    0.59 
   2  -3 -10   23.52    2.37 
  -2   3  10   22.06    2.20 
   2  -3  -9   61.42    3.72 
  -2   3   9   59.74    3.66 
  -2   3   8  113.57    5.10 
   2  -3  -8  111.27    5.14 
  -2   3   7    1.52    0.59 
   2  -3  -7    1.47    0.57 
  -2   3   6   30.42    2.20 
  -2   3   5    2.27    0.58 
  -2   3   4  191.78    6.55 
  -2   3   4  203.00    6.54 
   2  -3  -4  185.47    6.44 
   2  -3  -3  173.88    5.65 
  -2   3   3  159.72    5.41 
   2  -3  -2   53.68    2.61 
  -2   3   2   52.42    2.74 
  -2   3   2   51.84    2.54 
   2  -3  -2   56.62    2.63 
   2  -3  -1    3.97    0.72 
   2  -3  -1    2.87    0.57 
   2  -3  -1    3.37    0.60 
  -2   3   1    2.94    0.71 
  -2   3   1    3.38    0.64 
   2  -3   0    0.91    0.38 
   2  -3   0    1.15    0.42 
  -2   3   0    0.55    0.33 
   2  -3   0    1.07    0.37 
   2  -3   1    1.77    0.38 
  -2   3  -1    3.19    0.62 
  -2   3  -2   60.48    2.64 
  -2   3  -2   55.43    2.80 
  -2   3  -3  157.43    5.22 
  -2   3  -3  156.30    5.44 
  -2   3  -4  188.29    6.11 
  -2   3  -5    2.87    0.62 
   2  -3   5    2.83    0.42 
  -2   3  -6   32.75    2.20 
   2  -3   6   35.00    1.69 
  -2   3  -7    1.12    0.52 
  -2   3  -8  111.35    4.94 
  -2   3  -9   59.55    3.53 
  -2   3 -10   24.86    2.31 
  -2   3 -11    0.99    0.67 
  -2   3 -12    0.92    0.77 
  -2   2  12   51.23    3.54 
   2  -2 -12   43.83    3.28 
  -2   2  11    2.92    0.92 
   2  -2 -11    1.39    0.72 
  -2   2  10  198.64    7.72 
   2  -2 -10  202.59    7.78 
   2  -2  -9   82.55    4.25 
  -2   2   9   84.93    4.34 
  -2   2   8    0.11    0.44 
   2  -2  -8    0.10    0.37 
  -2   2   7    5.24    0.90 
   2  -2  -7    5.85    0.95 
  -2   2   6   65.81    3.26 
   2  -2  -6   63.04    3.21 
  -2   2   5    0.30    0.32 
  -2   2   5    1.31    0.53 
   2  -2  -5    1.47    0.48 
  -2   2   4    1.50    0.48 
   2  -2  -4    2.96    0.62 
  -2   2   4    1.21    0.44 
   2  -2  -3  167.09    5.47 
  -2   2   3  183.73    5.86 
   2  -2  -3  175.63    5.79 
   2  -2  -3  175.16    5.59 
  -2   2   3  181.86    5.88 
   2  -2  -2  510.19   13.53 
  -2   2   2  506.15   13.77 
  -2   2   2  498.38   13.73 
   2  -2  -2  512.24   13.54 
   2  -2  -1    2.66    0.58 
   2  -2  -1    3.86    0.66 
  -2   2   1    2.41    0.61 
  -2   2   1    2.93    0.61 
  -2   2   0  291.08    9.01 
   2  -2   0  294.96    8.86 
  -2   2   0  310.97    9.24 
   2  -2   0  311.62    8.82 
   2  -2   1    3.24    0.58 
  -2   2  -1    3.30    0.64 
   2  -2   1    2.99    0.53 
  -2   2  -1    3.97    0.66 
  -2   2  -2  543.52   14.02 
   2  -2   2  513.22   13.76 
  -2   2  -2  529.64   14.09 
  -2   2  -3  173.87    5.57 
  -2   2  -3  188.57    5.55 
   2  -2   3  171.26    5.46 
  -2   2  -4    2.71    0.54 
  -2   2  -5    0.71    0.37 
  -2   2  -6   62.13    3.12 
  -2   2  -7    4.70    0.87 
   2  -2   7    4.02    0.78 
  -2   2  -8    0.95    0.53 
   2  -2   8    0.09    0.36 
   2  -2   9   76.41    3.85 
  -2   2  -9   82.60    4.26 
   2  -2  10  188.22    7.16 
  -2   2 -10  194.34    7.60 
  -2   2 -11    2.60    0.91 
   2  -2  11    1.84    0.73 
  -2   2 -12   47.20    3.55 
   2  -1 -13    2.03    0.85 
   2  -1 -12  213.60    8.16 
   2  -1 -11    1.24    0.69 
   2  -1 -10  197.34    7.40 
   2  -1  -9   72.22    3.71 
   2  -1  -8  118.82    4.90 
   2  -1  -7    1.40    0.54 
   2  -1  -6  793.30   20.93 
  -2   1   5    2.60    0.60 
   2  -1  -5    4.09    0.70 
   2  -1  -4  204.00    6.21 
   2  -1  -4  211.83    6.58 
  -2   1   4  205.82    6.64 
   2  -1  -3  202.74    6.07 
  -2   1   3  208.12    6.50 
   2  -1  -3  205.66    6.43 
   2  -1  -3  199.43    6.28 
  -2   1   2  508.41   13.83 
   2  -1  -2  507.83   13.35 
   2  -1  -2  516.28   13.62 
   2  -1  -1    2.77    0.52 
   2  -1  -1    4.23    0.68 
  -2   1   1    2.84    0.60 
   2  -1   0  698.66   18.81 
   2  -1   0  718.80   19.06 
  -2   1  -1    3.74    0.63 
   2  -1   1    4.54    0.65 
  -2   1  -2  527.35   13.85 
   2  -1   2  519.68   13.68 
   2  -1   3  204.17    6.16 
  -2   1  -3  207.30    6.29 
  -2   1  -4  205.01    6.44 
  -2   1  -5    2.95    0.59 
   2  -1   5    2.30    0.50 
   2  -1   6  782.09   20.54 
  -2   1  -6  791.79   20.95 
  -2   1  -7    1.04    0.55 
   2  -1   7    1.32    0.47 
   2  -1   8  110.46    4.61 
  -2   1  -8  114.75    5.03 
   2  -1   9   64.35    3.43 
  -2   1  -9   68.29    3.80 
   2  -1  10  186.53    6.95 
  -2   1 -10  181.48    7.36 
   2  -1  11    0.24    0.45 
  -2   1 -11    0.15    0.60 
   2  -1  12  204.26    7.99 
  -2   1 -12  216.76    8.66 
   2   0 -13    0.35    0.50 
  -2   0  12   42.70    3.11 
   2   0 -12   46.93    3.01 
  -2   0  11    3.36    0.90 
   2   0 -11    3.05    0.83 
  -2   0  10  201.31    7.44 
   2   0 -10  204.78    7.32 
  -2   0   9   78.98    4.00 
   2   0  -9   88.78    3.97 
  -2   0   8    0.27    0.39 
   2   0  -8    0.40    0.37 
  -2   0   7    3.83    0.74 
   2   0  -7    5.20    0.82 
  -2   0   6   64.09    3.00 
   2   0  -6   65.41    2.98 
   2   0  -5    1.32    0.44 
  -2   0   5    1.10    0.38 
   2   0  -4    2.01    0.42 
  -2   0   4    1.11    0.35 
   2   0  -4    1.54    0.41 
   2   0  -3  178.40    5.32 
   2   0  -3  178.65    5.74 
  -2   0   3  178.39    5.36 
   2   0  -2  505.32   13.23 
   2   0  -2  530.99   13.83 
  -2   0   2  511.54   13.19 
   2   0  -1    3.04    0.51 
   2   0  -1    4.16    0.69 
  -2   0   1    3.04    0.44 
   2   0   0  293.55    9.03 
   2   0   0  303.55    8.43 
  -2   0   0  321.19    8.68 
  -2   0  -1    3.26    0.50 
   2   0   1    3.99    0.58 
   2   0   2  549.52   14.27 
  -2   0  -3  184.50    5.28 
   2   0   3  179.94    5.56 
   2   0   4    1.31    0.35 
  -2   0  -4    2.16    0.40 
   2   0   5    0.89    0.33 
   2   0   6   66.87    3.01 
   2   0   7    4.18    0.75 
  -2   0  -7    4.42    0.87 
  -2   0  -8    0.11    0.43 
   2   0   8    0.43    0.38 
  -2   0  -9   79.77    4.25 
   2   0   9   82.45    3.97 
  -2   0 -10  183.30    7.47 
   2   0  10  188.71    7.03 
  -2   0 -11    2.82    0.90 
   2   0  11    2.51    0.80 
   2   0  12   48.87    3.29 
  -2   0 -12   47.89    3.62 
  -2  -1  12    1.37    0.71 
  -2  -1  11    0.11    0.56 
   2   1 -10   21.67    1.76 
  -2  -1  10   20.09    1.84 
   2   1  -9   61.02    2.99 
  -2  -1   9   57.89    3.13 
  -2  -1   8  117.55    4.61 
   2   1  -8  111.56    4.32 
  -2  -1   7    2.02    0.54 
   2   1  -7    1.34    0.43 
   2   1  -6   32.55    1.82 
  -2  -1   6   31.88    1.89 
  -2  -1   5    2.55    0.51 
   2   1  -5    2.79    0.52 
   2   1  -4  190.09    5.73 
   2   1  -4  184.03    5.87 
  -2  -1   4  199.98    5.80 
  -2  -1   4  191.72    6.18 
   2   1  -3  159.92    4.74 
   2   1  -3  155.18    5.33 
  -2  -1   3  157.51    5.12 
  -2  -1   3  155.01    4.61 
   2   1  -2   49.46    2.56 
   2   1  -2   52.27    2.05 
  -2  -1   2   53.46    2.37 
  -2  -1   2   55.23    1.92 
  -2  -1   1    3.50    0.35 
   2   1  -1    2.79    0.47 
   2   1  -1    4.62    0.80 
  -2  -1   1    3.74    0.58 
   2   1   0    0.88    0.36 
  -2  -1   0    1.09    0.38 
  -2  -1   0    0.97    0.21 
   2   1   1    3.06    0.48 
  -2  -1  -1    3.72    0.69 
  -2  -1  -1    5.33    0.59 
  -2  -1  -1    3.06    0.31 
  -2  -1  -2   56.07    1.88 
  -2  -1  -2   52.02    2.01 
  -2  -1  -2   54.15    2.54 
   2   1   2   56.85    2.26 
  -2  -1  -3  151.17    5.25 
  -2  -1  -3  166.27    4.67 
   2   1   4  183.50    5.68 
  -2  -1  -4  182.75    6.14 
  -2  -1  -5    3.09    0.64 
   2   1   5    3.11    0.54 
  -2  -1  -6   31.78    2.15 
   2   1   6   30.09    1.86 
   2   1   7    0.97    0.44 
  -2  -1  -7    0.59    0.42 
   2   1   8  102.18    4.40 
  -2  -1  -8  115.05    5.06 
  -2  -1  -9   58.00    3.56 
   2   1   9   56.30    3.17 
   2   1  10   21.88    1.98 
  -2  -1 -10   22.46    2.27 
   2   1  11    1.20    0.74 
  -2  -1 -11    0.60    0.72 
   2   1  12    1.81    0.78 
  -2  -1 -12    1.64    0.80 
  -2  -2  12  376.73   12.04 
  -2  -2  11    2.37    0.75 
  -2  -2  10   14.28    1.53 
  -2  -2   9   62.69    3.21 
  -2  -2   8  318.46    9.57 
  -2  -2   7    1.36    0.46 
   2   2  -7    2.68    0.48 
   2   2  -6  215.94    6.16 
  -2  -2   6  202.10    6.37 
  -2  -2   5    0.92    0.32 
   2   2  -5    0.33    0.24 
   2   2  -4  472.73   12.26 
   2   2  -4  469.24   12.25 
  -2  -2   4  464.19   12.04 
   2   2  -3  110.82    3.58 
   2   2  -3  110.82    4.45 
  -2  -2   3  120.68    4.00 
  -2  -2   3  117.21    3.39 
   2   2  -2   29.07    2.10 
  -2  -2   2   28.98    1.49 
  -2  -2   2   29.00    1.01 
   2   2  -2   25.35    1.30 
  -2  -2   1    2.24    0.40 
   2   2  -1    1.37    0.39 
  -2  -2   0  995.80   24.60 
   2   2   0  980.95   24.38 
   2   2   1    1.79    0.33 
  -2  -2  -1    1.73    0.48 
  -2  -2  -2   30.74    2.00 
  -2  -2  -2   29.59    1.28 
  -2  -2  -2   29.83    1.06 
  -2  -2  -3  118.31    4.44 
  -2  -2  -3  121.97    3.54 
  -2  -2  -4  479.67   13.31 
  -2  -2  -4  479.93   12.34 
  -2  -2  -5    1.49    0.51 
   2   2   5    0.15    0.26 
  -2  -2  -6  214.17    7.29 
   2   2   6  209.73    6.61 
   2   2   7    2.95    0.63 
  -2  -2  -7    3.51    0.79 
   2   2   8  324.30   10.04 
  -2  -2  -8  337.96   10.89 
   2   2   9   59.24    3.26 
  -2  -2  -9   65.34    3.88 
   2   2  10   14.69    1.63 
  -2  -2 -10   14.07    1.84 
  -2  -2 -11    2.18    0.90 
   2   2  11    1.41    0.68 
   2   2  12  375.65   12.21 
  -2  -3  10   15.01    1.51 
  -2  -3   9   40.53    2.42 
  -2  -3   8   75.75    3.33 
  -2  -3   7    0.90    0.40 
  -2  -3   6   21.00    1.35 
  -2  -3   5    1.52    0.35 
   2   3  -3   89.83    2.95 
  -2  -3   0    0.42    0.17 
  -2  -3  -1    1.83    0.32 
  -2  -3  -2   29.75    1.58 
  -2  -3  -3   99.36    4.13 
  -2  -3  -4  117.56    4.53 
  -2  -3  -4  110.65    3.37 
  -2  -3  -5    2.69    0.67 
  -2  -3  -6   19.68    1.72 
  -2  -3  -7    0.60    0.52 
  -2  -3  -8   73.07    3.94 
  -2  -3  -9   42.72    3.11 
  -2  -3 -10   15.13    1.93 
  -2  -3 -11    0.33    0.67 
   3  -7  -7    0.66    0.76 
   3  -7  -6   13.80    1.88 
   3  -7  -5    1.56    0.75 
   3  -7  -4   72.55    4.11 
   3  -7  -3   56.02    3.37 
   3  -7  -2   19.55    1.74 
  -3   6   9   36.17    3.18 
   3  -6  -9   37.84    3.37 
  -3   6   8   53.89    3.71 
   3  -6  -8   55.09    4.04 
   3  -6  -7    0.65    0.72 
  -3   6   7    0.15    0.53 
  -3   6   6  375.76   12.71 
   3  -6  -6  397.15   13.01 
   3  -6  -5    0.94    0.67 
  -3   6   5    1.36    0.72 
  -3   6   4   71.35    4.18 
   3  -6  -4   81.53    4.25 
  -3   6   3   71.52    4.15 
   3  -6  -3   75.85    3.89 
  -3   6   2  179.34    7.61 
   3  -6  -2  200.80    6.97 
   3  -6  -1    1.74    0.62 
  -3   6   1    0.93    0.71 
  -3   6   0  326.15   10.98 
   3  -6   0  327.99    9.66 
  -3   6  -1    0.99    0.64 
   3  -6   1    1.10    0.42 
   3  -6   2  195.83    5.73 
  -3   6  -2  189.51    7.55 
  -3   6  -3   76.68    4.36 
  -3   6  -4   82.03    4.71 
  -3   6  -5    1.49    0.85 
  -3   6  -6  409.15   13.57 
  -3   6  -7    0.31    0.71 
  -3   6  -8   51.62    3.75 
  -3   6  -9   32.13    2.99 
   3  -5 -10   21.13    2.54 
  -3   5  10   15.45    2.11 
  -3   5   9   47.35    3.53 
   3  -5  -9   43.83    3.53 
  -3   5   8   77.90    4.55 
   3  -5  -8   75.83    4.61 
  -3   5   7    0.85    0.73 
   3  -5  -7    1.02    0.73 
   3  -5  -6   18.98    2.05 
  -3   5   6   19.45    2.08 
   3  -5  -5    1.96    0.80 
  -3   5   5    1.93    0.75 
  -3   5   4  101.76    5.04 
  -3   5   4  106.00    4.73 
   3  -5  -4  118.04    5.14 
  -3   5   3   84.14    4.55 
  -3   5   3   83.33    3.98 
  -3   5   2   31.29    2.64 
  -3   5   2   29.40    2.16 
   3  -5  -2   37.65    2.47 
  -3   5   1    1.36    0.60 
  -3   5   1    1.39    0.69 
   3  -5  -1    2.20    0.67 
  -3   5   0    0.12    0.48 
  -3   5   0    0.72    0.44 
   3  -5   0    0.59    0.42 
  -3   5  -1    1.97    0.76 
  -3   5  -1    2.37    0.63 
   3  -5   1    2.13    0.56 
  -3   5  -2   30.79    2.21 
   3  -5   2   34.54    1.96 
  -3   5  -2   33.43    2.69 
  -3   5  -3   87.99    4.19 
  -3   5  -3   92.03    4.77 
  -3   5  -4  118.48    5.48 
  -3   5  -4  109.14    4.81 
  -3   5  -5    1.40    0.64 
  -3   5  -5    2.26    0.69 
  -3   5  -6   16.60    1.72 
  -3   5  -6   19.41    2.04 
  -3   5  -7    0.94    0.62 
  -3   5  -7    0.57    0.52 
  -3   5  -8   80.98    4.25 
  -3   5  -8   65.26    4.46 
  -3   5  -9   43.17    3.11 
  -3   5  -9   41.16    3.28 
  -3   5 -10   14.70    2.01 
  -3   5 -10   14.39    1.84 
  -3   5 -11   -0.15    0.58 
  -3   4  11    0.69    0.79 
   3  -4 -11    1.26    0.90 
   3  -4 -10   21.11    2.38 
  -3   4  10   19.58    2.30 
  -3   4   9   50.24    3.54 
  -3   4   8   91.73    4.87 
  -3   4   7    1.57    0.68 
  -3   4   6   25.31    2.27 
   3  -4  -6   27.78    2.36 
  -3   4   5    1.41    0.63 
  -3   4   5    2.56    0.78 
   3  -4  -5    2.65    0.79 
  -3   4   4  135.96    5.82 
  -3   4   4  133.96    5.55 
   3  -4  -4  140.92    5.74 
  -3   4   3  107.87    4.81 
  -3   4   3  108.62    5.18 
   3  -4  -3  121.92    5.11 
  -3   4   2   43.56    3.06 
  -3   4   2   37.08    2.60 
   3  -4  -2   44.73    2.73 
   3  -4  -1    2.39    0.67 
  -3   4   1    1.25    0.59 
  -3   4   1    2.21    0.72 
   3  -4   0    0.32    0.35 
  -3   4   0    0.11    0.42 
  -3   4   0    0.77    0.51 
  -3   4  -1    1.88    0.69 
  -3   4  -1    2.49    0.67 
  -3   4  -2   44.08    2.75 
  -3   4  -2   42.86    2.95 
  -3   4  -3  120.61    5.04 
  -3   4  -3  127.53    5.45 
  -3   4  -4  141.62    5.57 
  -3   4  -4  148.52    5.91 
  -3   4  -5    1.89    0.62 
  -3   4  -5    1.72    0.64 
  -3   4  -6   23.77    2.01 
  -3   4  -6   26.78    2.23 
  -3   4  -7    0.24    0.47 
  -3   4  -7    0.98    0.55 
  -3   4  -8   85.98    4.42 
  -3   4  -9   49.69    3.40 
  -3   4 -10   16.65    1.99 
  -3   4 -11   -0.15    0.63 
  -3   3  11    0.32    0.67 
   3  -3 -11    0.32    0.69 
  -3   3  10  175.20    7.49 
   3  -3 -10  162.26    7.18 
  -3   3   9   57.46    3.73 
   3  -3  -9   61.44    3.83 
   3  -3  -8   98.04    4.87 
  -3   3   8   93.80    4.80 
  -3   3   7    0.96    0.57 
   3  -3  -7    5.85    1.07 
  -3   3   6  654.34   18.73 
  -3   3   6  653.35   18.53 
   3  -3  -6  650.98   18.63 
  -3   3   5    1.08    0.55 
  -3   3   5    2.32    0.71 
  -3   3   4  148.76    5.81 
  -3   3   4  138.36    5.70 
  -3   3   3  141.47    5.67 
  -3   3   3  140.66    5.67 
  -3   3   2  373.29   11.77 
   3  -3  -2  374.31   11.50 
  -3   3   2  383.92   11.94 
  -3   3   1    1.99    0.65 
  -3   3   1    2.76    0.73 
   3  -3   0  590.28   15.89 
  -3   3   0  565.17   16.48 
  -3   3   0  588.55   16.69 
  -3   3  -1    1.56    0.62 
  -3   3  -1    1.76    0.59 
  -3   3  -2  411.39   12.35 
  -3   3  -2  421.30   12.52 
  -3   3  -3  144.90    5.43 
  -3   3  -3  144.49    5.56 
  -3   3  -4  143.48    5.47 
  -3   3  -4  144.82    5.56 
  -3   3  -5    2.52    0.68 
  -3   3  -5    1.89    0.58 
  -3   3  -6  626.15   17.53 
  -3   3  -7    0.43    0.48 
  -3   3  -8   90.39    4.59 
  -3   3  -9   56.16    3.62 
  -3   3 -10  162.49    7.10 
  -3   3 -11   -0.16    0.61 
   3  -2 -12    3.29    1.05 
   3  -2 -11    0.44    0.57 
   3  -2 -10   18.80    2.03 
  -3   2   9   63.62    3.82 
   3  -2  -9   54.47    3.47 
  -3   2   8  106.84    4.99 
   3  -2  -8  107.66    5.00 
  -3   2   7    0.66    0.59 
   3  -2  -7    0.56    0.51 
   3  -2  -6   32.58    2.42 
  -3   2   6   29.62    2.36 
  -3   2   6   32.22    2.37 
  -3   2   5    2.40    0.69 
   3  -2  -5    3.52    0.79 
  -3   2   5    2.50    0.69 
   3  -2  -4  189.54    6.87 
  -3   2   4  192.96    6.69 
  -3   2   4  193.34    6.99 
  -3   2   3  150.31    5.69 
  -3   2   3  156.04    5.98 
   3  -2  -3  160.43    6.04 
  -3   2   2   52.32    2.92 
  -3   2   2   57.56    3.28 
  -3   2   1    4.67    0.90 
  -3   2   1    3.02    0.74 
   3  -2   0    0.53    0.39 
  -3   2   0    1.42    0.52 
  -3   2   0    1.73    0.58 
  -3   2  -1    4.20    0.82 
  -3   2  -1    5.72    1.00 
  -3   2  -2   56.76    3.02 
  -3   2  -2   62.05    3.05 
  -3   2  -3  160.67    5.79 
  -3   2  -3  163.69    5.74 
  -3   2  -4  191.12    6.61 
  -3   2  -4  193.06    6.51 
  -3   2  -5    3.67    0.75 
  -3   2  -6   30.17    2.24 
  -3   2  -7    0.33    0.45 
  -3   2  -8  116.24    5.34 
  -3   2  -9   56.91    3.64 
  -3   2 -10   22.98    2.32 
  -3   2 -11    0.31    0.59 
  -3   2 -12    1.86    0.92 
  -3   1  12    1.93    0.93 
   3  -1 -12    2.38    0.88 
  -3   1  11    0.70    0.62 
   3  -1 -11    1.04    0.64 
  -3   1  10   25.69    2.32 
   3  -1 -10   18.89    1.95 
  -3   1   9   62.18    3.65 
   3  -1  -9   59.50    3.47 
  -3   1   8  117.73    5.08 
   3  -1  -8  108.22    4.90 
  -3   1   7    1.54    0.57 
   3  -1  -7    1.01    0.49 
  -3   1   6   31.87    2.19 
   3  -1  -6   35.27    2.44 
  -3   1   5    3.03    0.65 
   3  -1  -5    2.01    0.62 
  -3   1   4  202.29    6.55 
   3  -1  -4  187.37    6.83 
  -3   1   3  158.51    5.47 
  -3   1   2   53.91    2.66 
   3  -1  -2   53.55    2.67 
   3  -1  -1    2.39    0.60 
   3  -1  -1    4.87    0.93 
  -3   1   1    2.93    0.64 
   3  -1   0    1.20    0.49 
   3  -1   0    0.69    0.45 
  -3   1  -1    5.03    0.84 
   3  -1   1    3.19    0.69 
  -3   1  -2   54.61    2.69 
  -3   1  -3  158.24    5.40 
  -3   0  12  184.43    7.45 
  -3   0  11    0.76    0.58 
   3   0 -11    0.23    0.51 
   3   0 -10  161.50    6.37 
  -3   0  10  166.60    6.62 
   3   0  -9   56.73    3.19 
  -3   0   9   57.32    3.33 
  -3   0   8   98.62    4.46 
   3   0  -8   99.97    4.40 
   3   0  -7    1.79    0.57 
  -3   0   7    0.45    0.40 
  -3   0   6  649.07   18.21 
  -3   0   6  648.80   17.41 
   3   0  -6  634.44   17.69 
  -3   0   5    1.51    0.48 
  -3   0   5    2.92    0.70 
   3   0  -5    3.45    0.71 
  -3   0   4  147.65    5.55 
  -3   0   4  147.86    5.01 
   3   0  -4  141.78    5.48 
  -3   0   3  152.25    5.61 
  -3   0   3  149.07    4.89 
   3   0  -3  141.74    4.93 
  -3   0   2  378.79   10.37 
  -3   0   2  395.22   11.37 
   3   0  -2  358.19   10.64 
   3   0  -1    2.22    0.54 
   3   0  -1    1.93    0.63 
  -3   0   1    2.93    0.73 
  -3   0   1    2.34    0.48 
  -3   0   0  600.38   16.53 
  -3   0   0  598.12   15.38 
   3   0   0  572.33   15.03 
  -3   0  -1    2.32    0.59 
   3   0   1    2.17    0.56 
  -3   0  -1    2.06    0.72 
  -3   0  -2  422.57   10.89 
  -3   0  -2  392.25   12.17 
  -3   0  -2  399.56   11.50 
  -3   0  -3  141.33    5.36 
  -3   0  -3  137.31    4.77 
  -3   0  -4  145.46    5.52 
  -3   0  -5    1.74    0.60 
  -3   0  -6  601.72   17.00 
  -3   0  -7    1.34    0.61 
  -3   0  -8   96.93    4.81 
  -3   0  -9   59.01    3.76 
  -3   0 -10  159.13    7.02 
  -3   0 -11    1.14    0.84 
  -3  -1  11    0.80    0.62 
  -3  -1  10   17.40    1.72 
  -3  -1   9   43.60    2.72 
   3   1  -9   48.96    2.70 
  -3  -1   8   90.38    4.01 
   3   1  -8   86.54    3.80 
  -3  -1   7    0.38    0.38 
   3   1  -7    1.30    0.49 
  -3  -1   6   23.79    1.66 
   3   1  -6   24.10    1.77 
   3   1  -5    2.68    0.60 
  -3  -1   5    1.59    0.55 
  -3  -1   5    1.98    0.51 
   3   1  -4  130.47    5.11 
   3   1  -4  137.32    4.75 
  -3  -1   4  139.31    5.22 
  -3  -1   4  146.05    4.58 
  -3  -1   3  120.89    4.57 
  -3  -1   3  117.68    3.81 
   3   1  -3  107.02    4.09 
  -3  -1   2   43.33    2.39 
  -3  -1   2   41.69    1.75 
   3   1  -2   39.16    2.19 
  -3  -1   1    2.63    0.38 
   3   1  -1    2.17    0.43 
  -3  -1   1    2.90    0.65 
  -3  -1   0    0.76    0.26 
   3   1   0    0.81    0.43 
  -3  -1   0    0.90    0.48 
   3   1   1    2.48    0.56 
  -3  -1  -1    3.27    0.54 
  -3  -1  -1    2.54    0.70 
  -3  -1  -1    2.88    0.38 
  -3  -1  -2   43.33    2.83 
  -3  -1  -2   40.97    1.67 
  -3  -1  -2   41.96    2.20 
  -3  -1  -3  123.78    5.09 
  -3  -1  -3  116.50    4.19 
  -3  -1  -3  120.59    3.76 
  -3  -1  -4  133.04    5.42 
  -3  -1  -4  142.79    4.78 
  -3  -1  -5    3.43    0.78 
  -3  -1  -6   23.04    2.00 
  -3  -1  -7    0.57    0.46 
  -3  -1  -8   90.76    4.65 
  -3  -1  -9   45.77    3.31 
  -3  -1 -10   18.14    2.18 
  -3  -1 -11   -0.17    0.63 
  -3  -2  11    0.52    0.54 
  -3  -2  10   15.92    1.57 
  -3  -2   9   40.61    2.47 
  -3  -2   8   69.51    3.21 
  -3  -2   7    0.70    0.41 
  -3  -2   6   20.53    1.37 
  -3  -2   5    1.99    0.41 
   3   2  -5    1.63    0.47 
  -3  -2   4  104.11    3.44 
  -3  -2   4  120.01    4.37 
   3   2  -4  108.23    4.12 
  -3  -2   3   93.25    3.59 
  -3  -2   3   85.58    2.69 
  -3  -2   2   30.67    1.80 
  -3  -2   2   29.98    1.04 
  -3  -2   1    1.56    0.44 
  -3  -2   0    0.73    0.39 
  -3  -2  -1    1.57    0.54 
  -3  -2  -2   29.71    1.23 
  -3  -2  -2   34.64    2.42 
  -3  -2  -2   32.35    1.11 
  -3  -2  -3   96.35    4.63 
  -3  -2  -3   91.60    2.82 
  -3  -2  -3   90.09    3.42 
  -3  -2  -4  115.34    5.11 
  -3  -2  -4  120.90    3.67 
  -3  -2  -4  108.37    3.98 
  -3  -2  -5    1.87    0.51 
  -3  -2  -5    2.13    0.73 
  -3  -2  -6   20.85    1.97 
  -3  -2  -7    1.09    0.72 
  -3  -2  -8   78.74    4.37 
  -3  -2  -9   37.66    3.03 
  -3  -2 -10   14.50    1.95 
  -3  -2 -11   -0.17    0.81 
  -3  -3   1    0.78    0.33 
  -3  -3   0  294.25    8.08 
  -3  -3  -1    1.08    0.38 
  -3  -3  -2  181.78    5.82 
  -3  -3  -3   69.40    3.30 
  -3  -3  -4   79.35    4.06 
  -3  -3  -5    1.27    0.77 
  -3  -3  -6  393.92   12.66 
  -3  -3  -7    0.52    0.56 
  -3  -3  -8   54.94    3.67 
  -4   7   7    2.42    0.80 
   4  -7  -7    1.34    0.94 
  -4   7   6   10.68    1.85 
   4  -7  -6   16.13    2.22 
  -4   7   5    0.91    0.78 
   4  -7  -5    1.46    0.86 
  -4   7   4   61.83    4.39 
   4  -7  -4   70.65    4.26 
  -4   7   3   52.92    3.89 
   4  -7  -3   52.92    3.50 
   4  -7  -2   18.02    1.87 
  -4   7   2   15.88    2.08 
   4  -7  -1    1.25    0.67 
  -4   7   1    1.35    0.82 
   4  -7   0    0.09    0.48 
  -4   7   0    0.29    0.60 
  -4   7  -1    2.29    0.88 
  -4   7  -2   19.64    2.17 
  -4   7  -3   50.27    3.57 
  -4   7  -4   61.35    4.10 
  -4   7  -5    0.68    0.73 
  -4   7  -6   11.78    1.92 
  -4   7  -7    2.09    1.10 
  -4   6   8   -0.19    0.70 
   4  -6  -8    0.38    0.75 
  -4   6   7    1.08    0.86 
   4  -6  -7    2.14    0.99 
  -4   6   6   24.16    2.59 
   4  -6  -6   21.82    2.47 
  -4   6   5    1.05    0.72 
   4  -6  -5    1.11    0.73 
  -4   6   4    0.88    0.73 
  -4   6   4    0.83    0.59 
   4  -6  -4    1.78    0.79 
  -4   6   3   60.06    4.16 
  -4   6   3   55.07    3.62 
   4  -6  -3   68.10    3.98 
  -4   6   2  197.69    8.26 
  -4   6   2  201.06    7.78 
   4  -6  -2  215.24    7.88 
  -4   6   1    2.05    0.75 
  -4   6   1    1.92    0.84 
   4  -6  -1    1.36    0.63 
   4  -6   0  105.14    4.61 
  -4   6   0   96.92    4.66 
  -4   6   0  102.49    5.25 
  -4   6  -1    1.70    0.79 
  -4   6  -1    0.96    0.52 
   4  -6   1    3.05    0.73 
  -4   6  -2  202.01    7.51 
  -4   6  -2  191.39    8.16 
  -4   6  -3   58.61    3.56 
   4  -6   3   66.61    2.97 
  -4   6  -3   63.53    4.17 
  -4   6  -4   -0.17    0.60 
  -4   6  -4    0.13    0.55 
   4  -6   4    0.06    0.34 
  -4   6  -5    0.51    0.76 
  -4   6  -5    1.20    0.69 
  -4   6  -6   24.58    2.37 
  -4   6  -6   22.33    2.54 
  -4   6  -7    1.74    0.93 
  -4   6  -8   -0.54    0.88 
  -4   5   9   41.57    3.51 
   4  -5  -9   40.68    3.53 
  -4   5   8   63.20    4.35 
   4  -5  -8   67.77    4.48 
  -4   5   7    0.68    0.72 
   4  -5  -7    1.33    0.79 
   4  -5  -6  461.92   14.68 
  -4   5   6  430.69   14.51 
  -4   5   6  418.77   14.28 
  -4   5   5    0.32    0.57 
  -4   5   5    1.32    0.87 
   4  -5  -5    0.31    0.58 
  -4   5   4   97.64    5.35 
   4  -5  -4  100.79    5.16 
  -4   5   3   90.71    5.19 
  -4   5   3   89.10    4.89 
   4  -5  -3   98.04    4.96 
  -4   5   2  235.36    9.09 
  -4   5   2  230.06    8.67 
   4  -5  -2  243.63    8.59 
  -4   5   1    1.38    0.68 
  -4   5   1    1.25    0.68 
   4  -5  -1    1.57    0.61 
  -4   5   0  400.67   13.15 
  -4   5   0  401.95   12.74 
   4  -5   0  416.10   12.22 
  -4   5  -1    1.40    0.68 
  -4   5  -1    0.70    0.63 
  -4   5  -2  236.90    8.51 
  -4   5  -2  227.98    8.97 
  -4   5  -3   95.44    4.88 
  -4   5  -3   98.26    5.29 
  -4   5  -4   89.17    4.67 
  -4   5  -4   88.43    4.95 
  -4   5  -5    1.80    0.84 
  -4   5  -5    0.52    0.58 
  -4   5  -6  460.68   14.42 
  -4   5  -6  458.06   14.86 
  -4   5  -7    0.46    0.66 
  -4   5  -7    0.28    0.54 
  -4   5  -8   71.80    4.32 
  -4   5  -8   69.79    4.45 
  -4   5  -9   43.95    3.40 
  -4   5  -9   39.41    3.36 
  -4   5 -10  113.96    5.92 
  -4   4  10  138.08    6.89 
   4  -4 -10  146.37    7.12 
  -4   4   9   51.76    3.87 
   4  -4  -9   57.89    4.03 
  -4   4   8    0.16    0.55 
   4  -4  -8    0.49    0.67 
  -4   4   7    3.09    0.97 
  -4   4   7    1.80    0.80 
  -4   4   6   31.33    2.76 
  -4   4   6   29.74    2.73 
  -4   4   5    0.86    0.57 
  -4   4   5    1.02    0.65 
  -4   4   4    0.87    0.67 
  -4   4   4   -0.15    0.52 
   4  -4  -4    0.98    0.64 
  -4   4   3   92.56    5.04 
  -4   4   3   96.26    5.15 
   4  -4  -3   96.04    4.79 
  -4   4   2  320.69   10.96 
  -4   4   2  313.54   10.99 
   4  -4  -2  312.39   10.37 
  -4   4   1    1.39    0.67 
  -4   4   1    3.13    0.85 
  -4   4   0  158.90    6.47 
  -4   4   0  149.65    6.47 
  -4   4  -1    1.74    0.65 
  -4   4  -1    0.87    0.59 
  -4   4  -2  310.48   10.87 
  -4   4  -2  324.50   11.18 
  -4   4  -3   99.50    4.94 
  -4   4  -3  100.66    5.10 
  -4   4  -4    0.92    0.61 
  -4   4  -4    0.37    0.50 
  -4   4  -5    0.78    0.58 
  -4   4  -5    0.12    0.40 
  -4   4  -6   32.23    2.61 
  -4   4  -6   33.17    2.71 
  -4   4  -7    2.63    0.85 
  -4   4  -7    2.95    0.94 
  -4   4  -8   -0.15    0.63 
  -4   4  -8    0.29    0.61 
  -4   4  -9   55.85    3.85 
  -4   4  -9   51.93    3.72 
  -4   4 -10  139.63    6.78 
  -4   4 -10  149.34    6.92 
   4  -3 -11    1.38    0.98 
  -4   3  11   -0.18    0.68 
   4  -3 -10   19.12    2.29 
  -4   3  10   18.80    2.28 
  -4   3   9   45.74    3.42 
   4  -3  -9   46.64    3.49 
  -4   3   8   92.85    5.01 
   4  -3  -8   91.78    5.04 
  -4   3   7    1.11    0.64 
  -4   3   7    1.73    0.79 
   4  -3  -7    0.73    0.65 
  -4   3   6   21.37    2.15 
  -4   3   6   22.36    2.31 
   4  -3  -6   26.24    2.45 
  -4   3   5    2.90    0.86 
  -4   3   5    1.43    0.68 
   4  -3  -5    1.94    0.76 
  -4   3   4  144.66    6.16 
  -4   3   4  139.33    6.42 
   4  -3  -4  144.90    6.41 
  -4   3   3  116.17    5.44 
  -4   3   3  116.16    5.74 
  -4   3   2   38.73    2.95 
  -4   3   2   45.12    3.22 
  -4   3   1    2.45    0.80 
  -4   3   1    1.70    0.66 
  -4   3   0    1.46    0.66 
  -4   3   0    0.63    0.51 
  -4   3  -1    3.66    0.91 
  -4   3  -1    2.03    0.77 
  -4   3  -2   40.72    2.98 
  -4   3  -2   44.47    3.07 
  -4   3  -3  119.10    5.43 
  -4   3  -3  120.26    5.36 
  -4   3  -4  141.57    5.99 
  -4   3  -4  141.85    5.89 
  -4   3  -5    1.59    0.63 
  -4   3  -5    2.72    0.81 
  -4   3  -6   24.00    2.21 
  -4   3  -6   23.30    2.12 
  -4   3  -7    0.63    0.61 
  -4   3  -7    0.53    0.63 
  -4   3  -8   85.97    4.72 
  -4   3  -8   89.58    4.69 
  -4   3  -9   41.30    3.21 
  -4   3 -10   15.05    2.00 
  -4   3 -11    0.17    0.73 
   4  -2 -11    1.87    0.89 
  -4   2  11    2.79    1.03 
  -4   2  10   16.52    2.05 
   4  -2 -10   16.13    1.99 
  -4   2   9   71.88    4.18 
   4  -2  -9   60.66    3.96 
  -4   2   8  340.76   11.28 
   4  -2  -8  318.96   11.25 
  -4   2   7    2.49    0.76 
  -4   2   7    1.66    0.82 
   4  -2  -7    2.23    0.89 
  -4   2   6  229.33    8.65 
  -4   2   6  217.24    8.01 
   4  -2  -6  220.19    8.42 
  -4   2   5    0.14    0.61 
  -4   2   5    0.33    0.47 
   4  -2  -5    0.40    0.45 
  -4   2   4  479.80   14.27 
  -4   2   4  472.02   14.87 
   4  -2  -4  488.69   15.00 
  -4   2   3  111.46    5.02 
  -4   2   3  118.14    5.56 
  -4   2   2   28.19    2.30 
  -4   2   2   32.32    2.74 
  -4   2   1    1.59    0.65 
  -4   2   1    1.34    0.59 
  -4   2   0 1124.34   29.74 
  -4   2   0 1086.02   29.20 
  -4   2  -1    1.50    0.67 
  -4   2  -1    0.91    0.58 
  -4   2  -2   27.18    2.37 
  -4   2  -2   31.09    2.40 
  -4   2  -3  120.87    5.43 
  -4   2  -3  121.67    5.20 
  -4   2  -4  513.96   15.24 
  -4   2  -4  515.88   14.95 
  -4   2  -5    2.36    0.69 
  -4   2  -5    0.82    0.54 
  -4   2  -6  222.08    8.24 
  -4   2  -6  220.72    7.88 
  -4   2  -7    1.97    0.78 
  -4   2  -8  340.17   11.58 
  -4   2  -9   58.24    3.89 
  -4   2 -10   16.17    2.07 
  -4   2 -11    2.05    0.95 
  -4   1  11    0.15    0.78 
   4  -1 -11    0.84    0.68 
   4  -1 -10   19.20    2.08 
  -4   1  10   18.29    2.04 
  -4   1   9   51.34    3.39 
   4  -1  -9   51.02    3.39 
  -4   1   8   88.23    4.42 
   4  -1  -8   91.02    4.66 
  -4   1   7    1.42    0.64 
   4  -1  -7    0.77    0.63 
  -4   1   6   24.30    2.32 
  -4   1   6   22.38    1.94 
   4  -1  -6   23.07    2.14 
  -4   1   5    1.86    0.63 
  -4   1   5    2.29    0.81 
   4  -1  -5    2.79    0.83 
  -4   1   4  141.14    5.38 
  -4   1   4  131.63    5.88 
  -4   1   3  117.03    4.66 
  -4   1   3  101.93    5.06 
  -4   1   2   40.04    2.45 
  -4   1   2   39.97    3.04 
  -4   1   1    2.84    0.94 
  -4   1   1    2.49    0.72 
  -4   1   0    0.68    0.46 
  -4   1   0    0.52    0.55 
  -4   1  -1    2.64    0.72 
  -4   1  -1    2.86    0.85 
  -4   1  -2   35.74    2.82 
  -4   1  -2   38.44    2.60 
  -4   1  -3  110.40    5.21 
  -4   1  -3  113.99    4.82 
  -4   1  -4  132.15    5.79 
  -4   1  -4  141.15    5.45 
  -4   1  -5    2.07    0.64 
  -4   1  -5    2.64    0.79 
  -4   1  -6   22.31    2.15 
  -4   1  -6   22.71    1.96 
  -4   1  -7    0.13    0.50 
  -4   1  -8   85.77    4.72 
  -4   1  -9   48.45    3.55 
  -4   1 -10   16.71    2.12 
  -4   1 -11    0.52    0.75 
  -4   0  11    1.81    0.78 
  -4   0  10  143.43    6.14 
   4   0 -10  144.73    6.06 
  -4   0   9   58.22    3.42 
   4   0  -9   54.86    3.36 
   4   0  -8    0.57    0.47 
  -4   0   8    0.64    0.51 
  -4   0   7    2.42    0.80 
  -4   0   7    2.27    0.69 
   4   0  -7    2.99    0.82 
  -4   0   6   34.99    2.70 
  -4   0   6   31.30    2.16 
   4   0  -6   33.15    2.48 
  -4   0   5    1.17    0.46 
   4   0  -5    0.12    0.46 
  -4   0   4    0.43    0.34 
  -4   0   4    0.57    0.50 
  -4   0   3   94.89    4.52 
  -4   0   3   91.24    3.72 
  -4   0   2  302.92    9.02 
  -4   0   2  316.40   10.36 
  -4   0   1    1.64    0.62 
  -4   0   1    1.72    0.50 
  -4   0   0  152.00    5.47 
  -4   0   0  151.49    6.53 
  -4   0  -1    1.65    0.55 
  -4   0  -1    1.59    0.77 
  -4   0  -2  320.20   11.15 
  -4   0  -2  321.96   10.19 
  -4   0  -3   95.94    4.91 
  -4   0  -3   95.22    4.24 
  -4   0  -4    0.86    0.46 
  -4   0  -4    0.38    0.54 
  -4   0  -5    0.44    0.43 
  -4   0  -5    0.12    0.49 
  -4   0  -6   34.18    2.72 
  -4   0  -6   34.66    2.36 
  -4   0  -7    2.63    0.90 
  -4   0  -8    0.44    0.56 
  -4   0  -9   59.28    4.04 
  -4   0 -10  145.94    6.99 
  -4  -1  11    0.11    0.55 
  -4  -1  10  102.69    4.64 
  -4  -1   9   38.42    2.53 
  -4  -1   8   69.28    3.41 
  -4  -1   7    0.71    0.42 
   4   1  -7    1.47    0.62 
  -4  -1   6  456.22   13.63 
  -4  -1   6  449.65   12.47 
   4   1  -6  420.83   12.94 
  -4  -1   5    0.42    0.45 
   4   1  -5    0.20    0.40 
  -4  -1   5    1.03    0.42 
  -4  -1   4   89.05    4.27 
  -4  -1   4   97.14    3.53 
  -4  -1   3   87.24    4.16 
  -4  -1   3   92.43    3.33 
  -4  -1   2  234.92    7.98 
  -4  -1   2  228.91    6.61 
  -4  -1   1    1.17    0.34 
  -4  -1   1    0.42    0.44 
  -4  -1   0  435.62   10.92 
  -4  -1   0  426.57   12.94 
  -4  -1  -1    1.55    0.72 
  -4  -1  -1    1.25    0.33 
  -4  -1  -1    1.41    0.41 
  -4  -1  -2  225.80    8.80 
  -4  -1  -2  244.69    6.65 
  -4  -1  -2  224.42    7.39 
  -4  -1  -3   94.26    5.11 
  -4  -1  -3   95.27    4.17 
  -4  -1  -4   90.36    4.86 
  -4  -1  -4   91.09    4.01 
  -4  -1  -5    1.01    0.49 
  -4  -1  -5    0.84    0.66 
  -4  -1  -6  445.29   14.19 
  -4  -1  -6  439.49   12.91 
  -4  -1  -7    0.39    0.50 
  -4  -1  -7    1.46    0.76 
  -4  -1  -8   63.12    4.14 
  -4  -1  -8   67.63    3.63 
  -4  -1  -9   38.53    3.29 
  -4  -1 -10  124.25    6.46 
  -4  -2   4    0.34    0.42 
  -4  -2   3   57.90    2.96 
  -4  -2   2  185.49    6.41 
  -4  -2   1    1.62    0.57 
  -4  -2   0  101.78    4.34 
  -4  -2  -1    0.88    0.53 
  -4  -2  -2  197.52    7.49 
  -4  -2  -3   67.41    4.04 
  -4  -2  -4    0.15    0.60 
  -4  -2  -5    0.32    0.65 
  -4  -2  -6   22.83    2.42 
  -4  -2  -7    2.07    0.87 
  -4  -2  -8   -0.33    0.67 
  -4  -2  -9   39.43    3.35 
  -5   7   6  292.87   11.95 
   5  -7  -6  305.92   11.33 
  -5   7   5    0.61    0.87 
   5  -7  -5    0.16    0.71 
  -5   7   4   51.02    4.04 
   5  -7  -4   52.65    3.67 
  -5   7   3   54.98    4.09 
   5  -7  -3   51.13    3.51 
  -5   7   2  141.58    6.89 
   5  -7  -2  145.21    6.19 
   5  -7  -1    0.80    0.65 
  -5   7   1    0.33    0.71 
  -5   7   0  238.24    9.63 
   5  -7   0  260.04    8.69 
  -5   7  -1    0.64    0.76 
   5  -7   1    0.66    0.50 
  -5   7  -2  134.85    6.53 
  -5   7  -3   52.16    3.87 
  -5   7  -4   50.95    3.90 
  -5   7  -5    0.19    0.71 
  -5   7  -6  302.47   11.93 
  -5   6   7    0.21    0.84 
   5  -6  -7    0.95    0.84 
  -5   6   6   16.00    2.40 
  -5   6   6   13.50    2.12 
   5  -6  -6   13.38    2.01 
  -5   6   5    1.42    0.96 
  -5   6   5    1.98    0.98 
   5  -6  -5    0.99    0.78 
  -5   6   4   79.82    5.15 
  -5   6   4   79.71    4.85 
   5  -6  -4   87.40    4.86 
  -5   6   3   67.46    4.50 
  -5   6   3   63.04    4.14 
   5  -6  -3   67.08    4.09 
  -5   6   2   20.50    2.38 
  -5   6   2   19.83    2.20 
   5  -6  -2   22.89    2.21 
  -5   6   1    1.82    0.73 
  -5   6   1    2.89    0.99 
   5  -6  -1    1.36    0.63 
  -5   6   0    0.27    0.61 
  -5   6   0    0.31    0.65 
   5  -6   0   -0.11    0.57 
  -5   6  -1    0.94    0.72 
  -5   6  -1    2.43    0.82 
   5  -6   1    1.75    0.63 
  -5   6  -2   17.48    1.97 
  -5   6  -2   21.69    2.41 
  -5   6  -3   60.02    3.91 
  -5   6  -3   64.35    4.32 
  -5   6  -4   72.08    4.42 
  -5   6  -4   75.53    4.89 
  -5   6  -5    1.74    0.95 
  -5   6  -5    0.50    0.68 
  -5   6  -6   16.90    2.37 
  -5   6  -6   13.94    2.03 
  -5   6  -7    0.39    0.84 
  -5   6  -7    0.86    0.79 
  -5   6  -8   59.15    4.25 
  -5   5   8   62.26    4.59 
   5  -5  -8   61.86    4.57 
  -5   5   7    0.39    0.66 
  -5   5   7    0.82    0.81 
   5  -5  -7    0.57    0.79 
  -5   5   6   16.51    2.28 
   5  -5  -6   23.55    2.59 
  -5   5   6   18.55    2.46 
  -5   5   5    0.97    0.83 
  -5   5   5    2.65    1.06 
   5  -5  -5    0.34    0.63 
  -5   5   4   92.40    5.45 
  -5   5   4   85.62    5.27 
   5  -5  -4  104.17    5.30 
  -5   5   3   76.96    4.73 
  -5   5   3   69.65    4.50 
   5  -5  -3   79.67    4.35 
  -5   5   2   27.95    2.68 
  -5   5   2   25.20    2.54 
   5  -5  -2   27.67    2.39 
   5  -5  -1    1.49    0.64 
  -5   5   1    0.59    0.65 
  -5   5   1    1.37    0.77 
  -5   5   0    0.15    0.54 
  -5   5   0    1.00    0.66 
  -5   5  -1    2.02    0.82 
  -5   5  -1    1.99    0.83 
  -5   5  -2   23.65    2.41 
  -5   5  -2   25.33    2.56 
  -5   5  -3   68.10    4.32 
  -5   5  -3   70.78    4.57 
  -5   5  -4   88.83    5.20 
  -5   5  -4  102.31    5.66 
  -5   5  -5    1.22    0.78 
  -5   5  -5    1.79    0.84 
  -5   5  -6   16.71    2.20 
  -5   5  -6   16.17    2.11 
  -5   5  -7    1.08    0.77 
  -5   5  -7    1.34    0.82 
  -5   5  -8   60.32    4.27 
  -5   5  -8   66.62    4.55 
  -5   5  -9   38.45    3.40 
  -5   4   9   43.90    3.69 
   5  -4  -9   45.93    3.83 
  -5   4   8   63.00    4.70 
  -5   4   8   69.88    4.67 
   5  -4  -8   65.57    4.62 
  -5   4   7    0.70    0.75 
  -5   4   7    0.79    0.85 
   5  -4  -7    1.14    0.78 
  -5   4   6  461.64   15.26 
  -5   4   6  443.94   15.55 
   5  -4  -6  468.31   15.53 
  -5   4   5    0.85    0.70 
  -5   4   5    2.13    1.00 
  -5   4   4   99.12    5.63 
  -5   4   4  112.46    6.04 
  -5   4   3   89.98    5.04 
  -5   4   3   82.95    4.97 
   5  -4  -3   92.57    4.78 
  -5   4   2  240.52    9.34 
  -5   4   2  253.03    9.65 
  -5   4   1    1.79    0.77 
  -5   4   1    1.01    0.71 
  -5   4   0  413.93   13.43 
  -5   4   0  406.77   13.49 
  -5   4  -1    1.33    0.68 
  -5   4  -1    0.75    0.69 
  -5   4  -2  235.95    9.12 
  -5   4  -2  228.84    9.05 
  -5   4  -3   90.44    5.15 
  -5   4  -3   86.14    5.02 
  -5   4  -4   90.30    5.12 
  -5   4  -4   91.44    5.11 
  -5   4  -5    0.94    0.83 
  -5   4  -5    2.21    0.90 
  -5   4  -6  439.23   14.80 
  -5   4  -6  472.97   14.95 
  -5   4  -7    0.16    0.71 
  -5   4  -7    0.16    0.64 
  -5   4  -8   62.58    4.33 
  -5   4  -8   64.73    4.27 
  -5   4  -9   43.47    3.63 
  -5   4  -9   40.14    3.37 
  -5   3  10   14.64    2.09 
   5  -3 -10   13.42    2.04 
  -5   3   9   42.89    3.48 
   5  -3  -9   39.98    3.46 
  -5   3   8   70.92    4.94 
  -5   3   8   78.82    4.72 
   5  -3  -8   69.98    4.68 
  -5   3   7    0.78    0.77 
  -5   3   7    1.32    0.78 
   5  -3  -7    1.65    1.02 
  -5   3   6   23.27    2.39 
  -5   3   6   21.59    2.53 
   5  -3  -6   22.37    2.51 
  -5   3   5    1.92    0.82 
  -5   3   5    1.09    0.78 
   5  -3  -5    1.43    0.75 
  -5   3   4  123.58    6.35 
   5  -3  -4  123.68    5.75 
  -5   3   3   92.22    5.27 
  -5   3   2   29.93    2.80 
  -5   3   1    2.77    0.95 
  -5   3   0    0.30    0.57 
  -5   3  -1    3.06    0.96 
  -5   3  -2   30.62    2.80 
  -5   3  -3   92.06    5.17 
  -5   3  -4  112.79    5.75 
  -5   3  -5    1.70    0.84 
  -5   3  -5    1.71    0.83 
  -5   3  -6   19.01    2.22 
  -5   3  -6   21.98    2.27 
  -5   3  -7    1.18    0.72 
  -5   3  -7    0.81    0.84 
  -5   3  -8   69.79    4.54 
  -5   3  -8   75.95    4.50 
  -5   3  -9   42.12    3.54 
  -5   3  -9   41.19    3.36 
  -5   3 -10   15.80    2.13 
  -5   3 -10   14.20    2.13 
  -5   2  10   15.97    2.09 
   5  -2 -10   15.76    2.09 
  -5   2   9   41.04    3.17 
   5  -2  -9   36.63    3.19 
  -5   2   8   78.73    4.55 
   5  -2  -8   81.65    4.97 
  -5   2   7    0.56    0.57 
   5  -2  -7    0.34    0.67 
  -5   2   6   20.96    2.10 
   5  -2  -6   18.71    2.29 
  -5   2   5    1.64    0.74 
   5  -2  -5    2.73    0.93 
  -5   2   4  108.33    5.18 
   5  -2  -4  117.57    5.69 
  -5   2   3   92.84    4.73 
  -5   2   2   34.70    2.73 
  -5   2   1    1.99    0.69 
  -5   2   0    0.12    0.46 
  -5   2  -1    1.51    0.67 
  -5   2  -2   31.10    2.64 
  -5   2  -3   87.50    4.75 
  -5   2  -4  109.63    5.31 
  -5   2  -5    2.47    0.83 
  -5   2  -6   22.44    2.20 
  -5   2  -7    0.68    0.61 
  -5   2  -8   79.21    4.55 
  -5   2  -9   42.63    3.33 
  -5   2 -10   17.62    2.18 
  -5   1  10  127.04    5.95 
   5  -1 -10  109.57    5.68 
  -5   1   9   40.53    3.10 
   5  -1  -9   38.28    3.12 
  -5   1   8   71.03    4.62 
  -5   1   8   71.39    3.98 
   5  -1  -8   66.93    4.27 
  -5   1   7    1.20    0.68 
  -5   1   7    0.17    0.62 
   5  -1  -7    0.46    0.65 
  -5   1   6  439.58   14.52 
  -5   1   6  448.45   13.60 
   5  -1  -6  443.02   14.51 
  -5   1   5    1.17    0.58 
  -5   1   5    1.71    0.86 
   5  -1  -5    1.12    0.76 
  -5   1   4   88.41    4.28 
  -5   1   4  102.09    5.34 
  -5   1   3   88.13    4.20 
  -5   1   3   93.49    5.12 
  -5   1   2  224.21    8.07 
  -5   1   2  254.39    9.68 
  -5   1   1    1.11    0.75 
  -5   1   1    1.44    0.64 
  -5   1   0  399.01   12.44 
  -5   1   0  396.73   13.38 
  -5   1  -1    0.90    0.58 
  -5   1  -1    1.09    0.74 
  -5   1  -2  224.80    9.09 
  -5   1  -2  230.17    8.37 
  -5   1  -3   84.45    5.05 
  -5   1  -3   91.27    4.72 
  -5   1  -4   95.61    5.31 
  -5   1  -4   93.54    4.74 
  -5   1  -5    1.99    0.75 
  -5   1  -5    1.14    0.70 
  -5   1  -6  454.54   14.99 
  -5   1  -6  456.57   14.12 
  -5   1  -7    0.13    0.53 
  -5   1  -7    1.00    0.74 
  -5   1  -8   66.95    4.44 
  -5   1  -8   59.93    3.83 
  -5   1  -9   49.41    3.85 
  -5   1  -9   38.08    3.10 
  -5   1 -10  121.09    6.07 
  -5   0  10   16.72    1.90 
  -5   0   9   36.35    2.68 
  -5   0   8   66.01    3.66 
   5   0  -8   67.39    3.99 
  -5   0   7    1.39    0.88 
  -5   0   7    0.51    0.45 
   5   0  -7    1.35    0.74 
  -5   0   6   16.00    1.55 
  -5   0   6   15.54    1.93 
   5   0  -6   16.10    1.90 
  -5   0   5    2.00    0.61 
  -5   0   5    0.84    0.64 
   5   0  -5    2.50    0.92 
  -5   0   4   95.21    4.95 
  -5   0   4   94.06    4.02 
  -5   0   3   75.84    4.37 
  -5   0   3   78.01    3.50 
  -5   0   2   23.16    2.36 
  -5   0   2   26.94    1.86 
  -5   0   1    1.72    0.89 
  -5   0   1    2.12    0.60 
  -5   0   0    0.16    0.53 
  -5   0   0    0.34    0.39 
  -5   0  -1    0.94    0.67 
  -5   0  -1    2.39    0.68 
  -5   0  -2   23.07    2.46 
  -5   0  -2   25.48    2.07 
  -5   0  -3   74.72    4.66 
  -5   0  -3   69.24    3.79 
  -5   0  -4   92.74    5.43 
  -5   0  -4   94.65    4.69 
  -5   0  -5    2.14    0.79 
  -5   0  -5    1.73    0.87 
  -5   0  -6   18.10    2.27 
  -5   0  -6   18.06    1.92 
  -5   0  -7    0.25    0.51 
  -5   0  -7    0.35    0.63 
  -5   0  -8   62.54    4.40 
  -5   0  -8   61.48    3.77 
  -5   0  -9   37.02    3.38 
  -5   0  -9   36.91    2.93 
  -5   0 -10   10.89    1.69 
  -5  -1   6   16.16    1.88 
  -5  -1   5    1.73    0.75 
   5   1  -5    2.79    0.81 
  -5  -1   5    1.87    0.57 
  -5  -1   4   75.46    4.11 
  -5  -1   4   79.36    3.17 
  -5  -1   3   60.64    3.58 
  -5  -1   3   60.12    2.57 
  -5  -1   2   21.31    2.04 
  -5  -1   2   19.47    1.28 
  -5  -1   1    1.50    0.41 
  -5  -1   1    0.63    0.58 
  -5  -1   0    0.98    0.39 
  -5  -1   0    0.28    0.49 
  -5  -1  -1    1.51    0.72 
  -5  -1  -1    1.99    0.48 
  -5  -1  -2   20.69    1.51 
  -5  -1  -2   19.75    2.26 
  -5  -1  -3   63.00    3.12 
  -5  -1  -3   57.10    4.03 
  -5  -1  -4   75.45    4.80 
  -5  -1  -4   78.37    3.80 
  -5  -1  -5    1.15    0.63 
  -5  -1  -5    3.02    1.17 
  -5  -1  -6   14.87    2.15 
  -5  -1  -7    0.57    0.75 
  -5  -1  -8   55.60    4.25 
  -5  -2   4   58.04    3.24 
  -5  -2   3   51.87    2.99 
  -5  -2   2  134.58    5.39 
  -5  -2   1    0.79    0.55 
  -5  -2   0  226.62    7.90 
  -5  -2  -1    0.80    0.64 
  -5  -2  -2  138.22    6.04 
  -5  -2  -3   56.98    3.81 
  -5  -2  -4   53.76    3.81 
   6  -7  -5    2.73    1.03 
  -6   7   4   53.90    4.23 
   6  -7  -4   59.12    3.91 
  -6   7   3   50.96    3.99 
   6  -7  -3   45.78    3.38 
   6  -7  -2   16.78    1.91 
  -6   7   2   13.94    2.05 
   6  -7  -1    1.10    0.70 
  -6   7   1    1.24    0.84 
  -6   7   0   -0.18    0.75 
   6  -7   0   -0.11    0.59 
  -6   7  -1    0.35    0.83 
   6  -7   1    0.85    0.53 
  -6   7  -2   13.63    1.99 
   6  -7   2   15.39    1.59 
  -6   7  -3   40.46    3.55 
  -6   7  -4   52.09    4.13 
  -6   6   7    1.53    1.07 
  -6   6   6  115.23    6.57 
  -6   6   6  105.32    6.22 
   6  -6  -6  111.96    5.98 
  -6   6   5   -0.20    0.80 
  -6   6   5    0.38    0.75 
   6  -6  -5    0.17    0.67 
  -6   6   4  263.45   10.46 
  -6   6   4  233.82    9.90 
   6  -6  -4  255.01    9.66 
  -6   6   3   58.25    4.26 
  -6   6   3   57.84    4.15 
   6  -6  -3   60.76    3.89 
  -6   6   2   15.94    2.08 
   6  -6  -2   15.57    1.84 
  -6   6   2   11.08    1.84 
  -6   6   1    0.83    0.82 
  -6   6   1    2.07    0.94 
   6  -6  -1    0.38    0.60 
  -6   6   0  541.46   17.31 
  -6   6   0  549.38   17.14 
   6  -6   0  540.79   16.09 
  -6   6  -1    0.51    0.68 
  -6   6  -1    0.32    0.65 
  -6   6  -2   13.76    2.02 
  -6   6  -2   11.64    1.80 
  -6   6  -3   48.06    3.69 
  -6   6  -3   48.27    3.84 
  -6   6  -4  229.47    9.58 
  -6   6  -4  244.46   10.07 
  -6   6  -5   -0.21    0.74 
  -6   6  -5    0.19    0.77 
  -6   6  -6  106.46    6.19 
  -6   6  -6  106.06    6.41 
  -6   6  -7    1.22    0.80 
  -6   5   7    0.89    0.91 
  -6   5   7    0.46    0.91 
  -6   5   6   14.12    2.28 
  -6   5   6   14.60    2.28 
   6  -5  -6   14.41    2.10 
  -6   5   5    1.58    0.97 
  -6   5   5    0.81    0.86 
   6  -5  -5    2.00    0.86 
  -6   5   4   88.97    5.33 
  -6   5   4   81.69    5.21 
   6  -5  -4   79.61    4.68 
  -6   5   3   60.73    4.23 
  -6   5   3   59.91    4.27 
   6  -5  -3   64.97    4.05 
  -6   5   2   22.39    2.45 
  -6   5   2   21.98    2.54 
   6  -5  -2   22.87    2.23 
  -6   5   1    2.02    0.87 
  -6   5   1    0.83    0.71 
  -6   5   0    0.67    0.68 
  -6   5   0    0.16    0.59 
  -6   5  -1    1.49    0.76 
  -6   5  -1    1.17    0.69 
  -6   5  -2   16.85    2.17 
  -6   5  -2   22.42    2.51 
  -6   5  -3   60.22    4.24 
  -6   5  -3   59.03    4.23 
  -6   5  -4   74.00    4.91 
  -6   5  -4   76.33    5.00 
  -6   5  -5    0.60    0.83 
  -6   5  -5    0.59    0.77 
  -6   5  -6   17.50    2.36 
  -6   5  -6   11.70    2.03 
  -6   5  -7    0.81    0.87 
  -6   5  -7    0.40    0.72 
  -6   4   8    1.21    1.04 
   6  -4  -8   -0.20    0.81 
  -6   4   7    1.88    1.12 
   6  -4  -7    2.16    1.07 
   6  -4  -6   25.12    2.70 
  -6   4   6   21.09    2.74 
  -6   4   5    0.82    0.95 
   6  -4  -5    0.99    0.78 
  -6   4   4    0.77    0.76 
   6  -4  -4    1.72    0.77 
  -6   4   3   63.86    4.44 
  -6   4   2  225.83    9.44 
  -6   4   1    1.39    0.83 
  -6   4   0  101.89    5.63 
  -6   4  -1    1.54    0.84 
  -6   4  -2  195.24    8.52 
  -6   4  -3   64.82    4.48 
  -6   4  -4    0.78    0.83 
  -6   4  -5    0.59    0.73 
  -6   4  -6   22.61    2.70 
  -6   4  -7    2.01    1.12 
  -6   4  -8    0.21    0.81 
  -6   3   8   58.18    4.62 
  -6   3   8   53.80    4.04 
   6  -3  -8   56.30    4.45 
  -6   3   7    1.03    0.87 
  -6   3   7    0.44    0.74 
   6  -3  -7    0.39    0.80 
  -6   3   6  382.28   13.50 
  -6   3   6  390.45   14.58 
   6  -3  -6  420.93   14.07 
  -6   3   5    1.17    0.79 
  -6   3   5    0.85    0.87 
   6  -3  -5    1.69    0.85 
  -6   3   4   79.41    4.80 
  -6   3   4   71.72    4.92 
   6  -3  -4   77.31    4.63 
  -6   3   3   77.31    4.68 
  -6   3   3   73.17    4.82 
  -6   3   2  191.12    7.94 
  -6   3   2  197.93    8.63 
  -6   3   1    0.88    0.78 
  -6   3   1    1.31    0.69 
  -6   3   0  335.79   11.54 
  -6   3   0  331.62   12.11 
  -6   3  -1    0.88    0.67 
  -6   3  -1    0.69    0.68 
  -6   3  -2  178.09    8.04 
  -6   3  -2  181.45    7.66 
  -6   3  -3   73.60    4.80 
  -6   3  -3   72.15    4.55 
  -6   3  -4   66.22    4.72 
  -6   3  -4   79.52    4.88 
  -6   3  -5    1.20    0.84 
  -6   3  -5   -0.20    0.73 
  -6   3  -6  389.57   14.11 
  -6   3  -6  393.96   13.65 
  -6   3  -7    1.24    0.94 
  -6   3  -7    0.20    0.68 
  -6   3  -8   55.23    4.33 
  -6   3  -8   53.42    4.07 
  -6   2   8    0.62    0.72 
  -6   2   8   -0.21    0.71 
   6  -2  -8   -0.20    0.72 
  -6   2   7    2.26    0.95 
  -6   2   7    1.63    1.00 
  -6   2   6   23.68    2.39 
   6  -2  -6   24.46    2.66 
  -6   2   6   22.94    2.76 
  -6   2   5    0.28    0.56 
  -6   2   5    0.40    0.76 
   6  -2  -5    1.52    0.85 
  -6   2   4    2.37    0.85 
  -6   2   4    0.40    0.72 
  -6   2   3   65.61    4.04 
  -6   2   3   58.55    4.33 
  -6   2   2  214.82    8.33 
  -6   2   2  208.55    9.06 
  -6   2   1    0.89    0.82 
  -6   2   1    1.50    0.76 
  -6   2   0   98.82    4.94 
  -6   2   0   91.88    5.40 
  -6   2  -1    1.21    0.69 
  -6   2  -1    0.88    0.75 
  -6   2  -2  196.36    8.56 
  -6   2  -2  192.39    7.80 
  -6   2  -3   61.14    4.36 
  -6   2  -3   59.81    3.94 
  -6   2  -4    0.16    0.61 
  -6   2  -4    1.40    0.89 
  -6   2  -5    0.49    0.58 
  -6   2  -5    1.00    0.85 
  -6   2  -6   24.67    2.82 
  -6   2  -6   23.73    2.53 
  -6   2  -7    1.33    0.86 
  -6   2  -7    2.05    1.06 
  -6   2  -8    1.88    0.93 
  -6   2  -8    0.42    0.74 
  -6   1   9   28.79    2.63 
  -6   1   8   53.55    4.21 
  -6   1   8   55.73    3.57 
   6  -1  -8   59.68    4.24 
  -6   1   7    0.13    0.66 
  -6   1   7    0.75    0.77 
   6  -1  -7    0.54    0.70 
  -6   1   6   13.94    1.69 
  -6   1   6   11.97    1.95 
   6  -1  -6   16.56    2.22 
  -6   1   5    1.64    0.70 
  -6   1   5    1.08    0.88 
   6  -1  -5    2.55    1.03 
  -6   1   4   84.43    5.14 
  -6   1   4   71.28    3.92 
  -6   1   3   63.51    4.46 
  -6   1   3   61.40    3.54 
  -6   1   2   22.55    2.07 
  -6   1   2   19.86    2.46 
  -6   1   1    0.36    0.68 
  -6   1   1    2.40    0.82 
  -6   1   0    0.18    0.70 
  -6   1   0    0.74    0.64 
  -6   1  -1    0.53    0.66 
  -6   1  -1    0.97    0.61 
  -6   1  -2   21.46    2.13 
  -6   1  -2   22.30    2.55 
  -6   1  -3   60.32    4.37 
  -6   1  -3   57.74    3.69 
  -6   1  -4   76.50    5.06 
  -6   1  -4   73.10    4.39 
  -6   1  -5    1.25    0.79 
  -6   1  -5    0.42    0.78 
  -6   1  -6   15.25    2.02 
  -6   1  -6   13.30    2.16 
  -6   1  -7    0.47    0.72 
  -6   1  -7    0.84    0.75 
  -6   1  -8   50.86    4.26 
  -6   1  -8   54.30    3.91 
  -6   0   7    2.73    1.06 
  -6   0   6  102.51    5.55 
   6   0  -6  101.52    5.48 
  -6   0   5    0.37    0.52 
  -6   0   5    0.32    0.68 
   6   0  -5    0.17    0.64 
  -6   0   4  234.81    9.30 
  -6   0   4  233.17    7.78 
  -6   0   3   61.84    4.14 
  -6   0   3   55.42    2.95 
  -6   0   2   13.31    1.37 
  -6   0   2   14.38    1.98 
  -6   0   1    2.18    0.66 
  -6   0   1    0.36    0.76 
  -6   0   0  558.77   15.87 
  -6   0   0  579.15   18.19 
  -6   0  -1    1.07    0.84 
  -6   0  -1    0.10    0.49 
  -6   0  -2   10.95    1.82 
  -6   0  -2   12.22    1.47 
  -6   0  -3   50.67    3.14 
  -6   0  -3   51.79    4.00 
  -6   0  -4  222.87    9.66 
  -6   0  -4  230.16    8.33 
  -6   0  -5    0.26    0.64 
  -6   0  -5    0.20    0.83 
  -6   0  -6  107.93    6.47 
  -6   0  -7    1.10    0.86 
  -6  -1   6   18.71    2.12 
  -6  -1   5    1.67    0.83 
  -6  -1   4   55.78    3.60 
  -6  -1   3   43.04    3.16 
  -6  -1   2   16.22    1.94 
  -6  -1   1    2.45    0.94 
  -6  -1   0    0.62    0.74 
  -6  -1  -1    1.68    0.87 
  -6  -1  -2   16.09    2.17 
  -6  -1  -3   40.57    3.46 
  -6  -1  -4   55.90    4.15 
  -6  -1  -5    0.97    0.92 
  -6  -1  -6    9.27    1.85 
  -7   7   3   45.11    3.66 
  -7   7   2   11.56    1.87 
   7  -7  -2   15.08    1.83 
  -7   7   1    1.02    0.85 
   7  -7  -1    0.65    0.64 
  -7   7   0    0.70    0.90 
   7  -7   0    0.13    0.58 
  -7   7  -1    1.70    0.92 
   7  -7   1    1.45    0.78 
  -7   7  -2   12.13    1.86 
   7  -7   2   10.63    1.47 
  -7   7  -3   35.98    3.25 
  -7   6   4   56.95    4.33 
   7  -6  -4   62.07    4.10 
  -7   6   3   39.28    3.55 
  -7   6   3   45.22    3.78 
   7  -6  -3   40.87    3.20 
  -7   6   2   17.71    2.28 
   7  -6  -2   13.21    1.84 
  -7   6   2   18.51    2.33 
  -7   6   1    1.12    0.86 
   7  -6  -1    2.36    0.89 
  -7   6   1    1.47    0.90 
  -7   6   0    0.36    0.74 
  -7   6   0    0.54    0.75 
  -7   6  -1    0.18    0.64 
  -7   6  -1    0.18    0.61 
  -7   6  -2   16.47    2.24 
  -7   6  -2   14.85    2.12 
  -7   6  -3   37.60    3.45 
  -7   6  -3   38.98    3.51 
  -7   6  -4   55.65    4.31 
  -7   5   5    2.31    1.09 
  -7   5   4   58.96    4.47 
   7  -5  -4   51.16    3.83 
  -7   5   3   49.72    4.08 
   7  -5  -3   55.68    3.83 
  -7   5   2  145.17    7.28 
   7  -5  -2  142.53    6.57 
  -7   5   1    0.58    0.76 
  -7   5   0  232.89    9.72 
  -7   5  -1    0.19    0.67 
  -7   5  -2  136.59    7.02 
  -7   5  -3   49.78    4.01 
  -7   5  -4   52.45    4.24 
  -7   5  -5    0.63    0.83 
  -7   4   6   13.83    2.21 
  -7   4   5    2.30    1.12 
  -7   4   5    3.47    1.24 
   7  -4  -5    1.93    0.98 
  -7   4   4   69.55    4.67 
  -7   4   4   68.92    4.90 
   7  -4  -4   64.63    4.35 
  -7   4   3   53.25    3.99 
  -7   4   3   56.22    4.32 
   7  -4  -3   56.36    3.87 
  -7   4   2   21.02    2.62 
  -7   4   2   17.16    2.20 
  -7   4   1    0.58    0.83 
  -7   4   1    0.33    0.59 
  -7   4   0   -0.19    0.79 
  -7   4   0    0.49    0.70 
  -7   4  -1    1.91    0.94 
  -7   4  -1    2.15    0.92 
  -7   4  -2   16.63    2.15 
  -7   4  -2   17.87    2.35 
  -7   4  -3   50.53    4.09 
  -7   4  -3   49.44    3.85 
  -7   4  -4   63.84    4.71 
  -7   4  -4   61.86    4.44 
  -7   4  -5    1.99    1.06 
  -7   4  -5    1.52    1.10 
  -7   4  -6    9.11    1.86 
  -7   3   6   13.13    2.05 
   7  -3  -6   11.16    1.86 
  -7   3   5    1.80    0.95 
   7  -3  -5    1.25    0.95 
  -7   3   4   61.17    4.29 
   7  -3  -4   71.97    4.57 
  -7   3   3   52.34    3.85 
  -7   3   2   16.37    2.08 
  -7   3   1    1.09    0.71 
  -7   3   0    0.62    0.66 
  -7   3  -1    1.86    0.92 
  -7   3  -2   16.46    2.05 
  -7   3  -3   50.85    3.77 
  -7   3  -4   61.28    4.27 
  -7   3  -5    0.75    0.83 
  -7   3  -6   13.19    2.16 
  -7   2   7    0.79    0.77 
  -7   2   6  288.67   10.62 
  -7   2   5    0.76    0.77 
  -7   2   5    0.22    0.82 
   7  -2  -5   -0.36    0.82 
  -7   2   4   60.61    3.96 
  -7   2   4   54.51    4.39 
  -7   2   3   62.25    4.02 
  -7   2   3   55.89    4.36 
  -7   2   2  146.47    6.64 
  -7   2   2  136.90    7.17 
  -7   2   1   -0.20    0.75 
  -7   2   1    0.29    0.56 
  -7   2   0  235.78    8.99 
  -7   2   0  237.16    9.98 
  -7   2  -1    0.78    0.77 
  -7   2  -1    0.42    0.67 
  -7   2  -2  126.34    6.00 
  -7   2  -2  125.06    6.74 
  -7   2  -3   51.32    4.15 
  -7   2  -3   49.21    3.55 
  -7   2  -4   48.08    4.10 
  -7   2  -4   49.12    3.63 
  -7   2  -5   -0.17    0.69 
  -7   2  -5    0.43    0.77 
  -7   2  -6  283.61   11.05 
   7  -1  -5    1.24    0.81 
  -7   1   4   58.52    4.47 
  -7   1   4   58.33    3.53 
  -7   1   3   39.45    3.65 
  -7   1   3   42.76    2.97 
  -7   1   2   17.43    1.89 
  -7   1   2   18.87    2.47 
  -7   1   1    1.14    0.69 
  -7   1   1    1.61    0.96 
  -7   1   0   -0.20    0.73 
  -7   1   0    0.38    0.54 
  -7   1  -1    0.78    0.86 
  -7   1  -1    0.38    0.54 
  -7   1  -2   15.98    2.30 
  -7   1  -2   14.85    1.76 
  -7   1  -3   41.24    3.04 
  -7   1  -3   40.18    3.67 
  -7   1  -4   51.15    4.17 
  -7   1  -4   53.18    3.55 
  -7   0   3   41.53    3.53 
  -7   0   2   13.93    2.10 
  -7   0   1    2.25    1.07 
  -7   0   0    0.39    0.73 
  -7   0  -1    0.77    0.86 
  -7   0  -2   16.32    2.34 
  -7   0  -3   35.61    3.37 
  -8   4   1    0.34    0.78 
  -8   4   0  435.24   14.65 
  -8   4  -1    0.17    0.76 
  -8   3   3   36.17    3.20 
  -8   3   2   14.08    2.01 
  -8   3   1    1.43    0.85 
  -8   3   0    0.32    0.73 
  -8   3  -1    0.48    0.78 
  -8   3  -2   12.73    1.86 
  -8   3  -3   34.76    3.06 
  -8   2   2  122.85    5.99 
  -8   2   1    1.04    0.81 
  -8   2   0   50.88    3.53 
  -8   2  -1    0.71    0.72 
  -8   2  -2  120.07    5.82 
   0   0   0    0.00    0.00 
; 
_shelx_hkl_checksum   72829 
  

